Nonlinearity of transparent SNS weak links decreases sharply with length

Superconductor-normal material-superconductor (SNS) junctions are being integrated into microwave circuits for fundamental and applied research goals. The short junction limit is a common simplifying assumption for experiments with SNS junctions, but this limit constrains how small the nonlinearity of the microwave circuit can be. Here, we show that a finite length of the weak link strongly suppresses the nonlinearity compared to its zero-length limit -- the suppression can be up to a factor of ten even when the length remains shorter than the induced coherence length. We tie this behavior to the nonanalytic dependence of nonlinearity on length, which the critical current does not exhibit. Further, we identify additional experimentally observable consequences of nonzero length, and we conjecture that anharmonicity is bounded between zero and a maximally negative value for any non-interacting Josephson junction in the presence of time-reversal symmetry. We promote SNS junction length as a useful parameter for designing weakly nonlinear microwave circuits.

==> Figures/Fatemi_expt/load_data_fullflux.py <==
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 26 10:12:52 2020

@author: Valla
"""


import numpy as np
from numpy import pi
from numpy.lib.scimath import sqrt 
from matplotlib import pyplot as plt
import matplotlib as mpl


font = {'family' : 'sans-serif',
        'weight' : 'normal',
        'size'   : 16}
mpl.rc('font', **font)

mpl.rcParams['text.usetex'] = True

#%% function

def tauRes(GammaL,GammaR):
    return 1 - ( (GammaL-GammaR)/(GammaL+GammaR)  )**2

def mRes(dM,GammaL,GammaR):
    return dM/(GammaL+GammaR)

def alphaRes(Delta,GammaL,GammaR):
    G = GammaL+GammaR
    return G/(Delta+G)    

def pair_Linv_classical(phi,Delta,dM,GammaL,GammaR):
    tau     = tauRes(GammaL,GammaR)
    m       = mRes(dM,GammaL,GammaR)
    alpha   = alphaRes(Delta,GammaL,GammaR)
    return Delta*alpha*sqrt(1+m**2)/4 * (tau/(1+m**2) *np.cos(phi)  + (tau/(1+m**2) )**2 *(np.sin(phi/2))**4  ) / (1 -tau/(1+m**2) * (np.sin(phi/2))**2)**(3/2) # in GHz
     

#%%% June data, full flux
xl          = [-0.36,0.36]
#  frequency shift data 
chidataload = np.load('chipoints_June4spot.npz')
nwflux      = chidataload['nwflux']
chi_gm      = chidataload['chi_gm']



#%% analyze for anharmonicity
sensitivity = 3.89 # GHz * Ohm * Y(2*pi*f_r) # from paper
fr  = 4.887 # GHz, the resonator frequency 
admittance_to_inv_inductance = 1./(2*pi*fr) # in nH/Ohm
# if we had the inductance, then \chi = sensitivity * admittance_to_inv_inductance / inductance

# now recall that c2 = d^2 U /d\varphi^2 = \varphi_0^2 / inductance
# where \varphi_0 is the reduced flux quantum: hbar/2/e
varphi_0_squared_h = 163.4615 # (hbar/2/e)^2 / h in nH*GHz

# so, combining those:
# c2 =  \chi * \varphi_0^2 / sensitivity / admittance_to_inv_inductance /2

c2 = chi_gm*1e-3  * varphi_0_squared_h / sensitivity /admittance_to_inv_inductance / 2

inds = np.argwhere(np.abs(nwflux)<0.3).squeeze()

p = np.polyfit(nwflux[inds],c2[inds],2)


# divide by (2*pi)^2 since the fit was to flux, not phase
# also divide by 12, because this c2 and not U
c40 = p[0]/(6 * 4*pi**2)
c20 = p[2]

rel_anharm = -12*c40/c20
print(rel_anharm)


#%% plot
lw = 2.5
plt.close('all')
plt.figure('data for fit',figsize=(6,5)); plt.clf();
plt.gcf().patch.set_alpha(0.0)


plt.plot(nwflux,c2,'ko',label='data')
plt.plot(nwflux,p[2]*np.cos(nwflux*2*pi),'g:',label='tunnel',linewidth=lw)
plt.plot(nwflux,p[2]*pair_Linv_classical(nwflux*2*pi,4,0,1e6,1e6),'b--',label='short',linewidth=lw)
plt.plot(nwflux[inds],np.polyval(p,nwflux[inds]),'r-',label='polynomial fit',linewidth=lw)


plt.xticks([-0.25,0,0.25])
plt.ylim(-0.05,1.5)


plt.xlabel('Magnetic flux ($\Phi_{0}$)')
plt.ylabel('$c_2$ (GHz)')

plt.xlim(xl)
plt.grid('on')
plt.legend(ncol=2)
plt.yticks([0,0.5,1])

plt.tight_layout()
plt.gca().set_facecolor('white')

plt.savefig('Fatemi.png',dpi=300)



==> Figures/Haoran/resonantlevel.py <==
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 26 10:12:52 2020

@author: Valla
"""


import numpy as np
from numpy import cos, sin, pi
from numpy.lib.scimath import sqrt 
from matplotlib import pyplot as plt
import matplotlib as mpl
from scipy.integrate import quad
from numba import njit
from tqdm import tqdm
from math import factorial 

from scipy.optimize import brentq

# font = {'family' : 'serif',
#         'weight' : 'normal',
#         'size'   : 22}
# mpl.rc('font', **font)

# mpl.rcParams['text.usetex'] = True



#%% Josephson resonant level functions for ground state

@njit()
def Lam0(ee,e0,GL,GR): # scattering amplitude
    return (2*(GL+GR)*ee**2 * (1 - ee**2)**(0.5) + (e0**2 + (GL+GR)**2 - ee**2)*(ee**2- 1 ))/(2*GL*GR)


@njit()
def c0Arg(ee,p,e0,GL,GR):
    return np.log(np.real(1 + (1-np.cos(p))/Lam0(1.0j*ee,e0,GL,GR)  ))

def get_c0_int(p,e0,GL,GR):
    y, abserr = quad(c0Arg,-np.inf,np.inf,args=(p,e0,GL,GR))
    return y/(-2*pi)


@njit()
def c2Arg(ee,p,e0,GL,GR):
    return np.real(cos(p)/(Lam0(1.0j*ee,e0,GL,GR) + (1-np.cos(p)) ) - (sin(p)/(Lam0(1.0j*ee,e0,GL,GR) + (1 -cos(p)) ) )**2)

def get_c2_int(p,e0,GL,GR):
    y, abserr = quad(c2Arg,-np.inf,np.inf,args=(p,e0,GL,GR))
    return y/(-2*pi)/ factorial(2)

@njit()
def c4Arg(ee,p,e0,GL,GR):
    den = Lam0(1.0j*ee,e0,GL,GR) + (1. - cos(p))
    return np.real(-cos(p)/den + (-3 * cos(p)**2 + 4*sin(p)**2)/den**2 + 12*sin(p)**2 *cos(p)/den**3 + (-6*sin(p)**4)/den**4)
                   
def get_c4_int(p,e0,GL,GR):
    y, abserr = quad(c4Arg,-np.inf,np.inf,args=(p,e0,GL,GR))
    return y/(-2*pi)/ factorial(4)


#%% Josephson resonant level functions for excited state
@njit()
def LamExc(ee,p,e0,GL,GR,d0=1): # scattering amplitude
    return 2*(GL+GR)*ee**2 * (d0**2 - ee**2)**(0.5) + (e0**2 + (GL+GR)**2 - ee**2)*(ee**2-d0**2) + d0**2 *4*GL*GR*np.sin(p/2)**2


def getExc(p,e0,GL,GR):
    return brentq(LamExc,0.000,0.999,args=(p,e0,GL,GR))

print(LamExc(0.5,0.1,0,1,2) )


#%% model numbers

# for the coefficients vs tau
Gsum = 1
Tau  = 0.999



def getGL(Gsum,Tau):
    return Gsum /2 * (1 + sqrt(1-Tau)) 

def getGR(Gsum,Tau):
    return Gsum /2 * (1 - sqrt(1-Tau))



#%% fit polynomial
phis = np.linspace(0,2*pi,250)
E = np.zeros_like(phis)
Eabs = np.zeros_like(phis)
c2 = np.zeros_like(phis)

for j,p in enumerate(phis):
    E[j] = get_c0_int(p,0,getGL(Gsum,Tau),getGR(Gsum,Tau))
    Eabs[j] = getExc(p,0,getGL(Gsum,Tau),getGR(Gsum,Tau))
    c2[j] = get_c2_int(p,0,getGL(Gsum,Tau),getGR(Gsum,Tau))



#%% plots



plt.close('E and c2')


plt.figure('E and c2',figsize=(12,10)); plt.clf()

plt.subplot(1,2,1)
plt.plot(phis/2/pi,E,'.-')
plt.plot(phis/2/pi,E + 2*Eabs,'.-')
plt.xlabel(r'$\varphi/2/\pi$')
plt.ylabel(r'$E/\Delta$')

plt.subplot(1,2,2)
plt.plot(phis/2/pi,c2,'.-')


plt.xlabel(r'$\varphi/2/\pi$')
# plt.xlabel(r'(Γ_L + Γ_R)/Δ',font='DeJavu Serif')
plt.ylabel(r'$c_2$')


plt.tight_layout()
plt.gca().set_facecolor('white')




==> Figures/Ic_finitelength.py <==
# -*- coding: utf-8 -*-
"""
Created on Thu Sep 20 13:42:18 2018

@author: valla
"""
import numpy as np
import matplotlib as mpl
from matplotlib import pyplot as plt
from mpmath import quad, inf, cos, sin, log, pi, re
import mpmath as mp
from tqdm import tqdm
from math import factorial
from scipy.optimize import minimize_scalar

#%% some useful early definitions

font = {'family' : 'serif',
        'weight' : 'normal',
        'size'   : 16}
mpl.rc('font', **font)

mpl.rcParams['text.usetex'] = False



#%% finite length funtions
#%%% scattering matrix helper funcitons


def Lambda_long(ee,p,R1,R2,l,m,getreal=True): # scattering amplitude for single level, arguments: epsilon, gamma, deltamu, phase
    part1 = 0.0j + 0.5*(1.0+R1*R2)* ( -1.0*np.cos(p) + np.cos(2.0*l*ee)*(2.0*ee**2.0 - 1.0))
    part2 = 0.0j - 1.0j*(1-R1*R2)*np.sin(2.0*l*ee)*ee* (ee**2.0 - 1.0 + 0.0j)**(0.5)
    part3 = 0.0j + 0.5*(R1+R2)*(np.cos(p) - np.cos(2.0*l*ee))
    part4 = 0.0j + 2.0*(R1*R2 + 0.0j)**(0.5) *np.cos(2.0*l*m)*(ee**2.0 - 1.0)
    parts = part1 + part2 + part3 + part4
    return parts


def Lam0(ee,R1,R2,l,m): # scattering amplitude for single level, arguments: epsilon, gamma, deltamu, phase
    part1 = 0.0j + 0.5*(1.0+R1*R2)* ( cos(2.0*l*ee)*(2.0*ee**2.0 - 1.0))
    part2 = 0.0j - 1.0j*(1-R1*R2)*sin(2.0*l*ee)*ee* (ee**2.0 - 1.0 + 0.0j)**(0.5)
    part3 = 0.0j - 0.5*(R1+R2)*( cos(2.0*l*ee))
    part4 = 0.0j + 2.0*(R1*R2 + 0.0j)**(0.5) *cos(2.0*l*m)*(ee**2.0 - 1.0)
    part5 = 1/2 * (1-R1)*(1-R2)
    return (part1 + part2 + part3 + part4  - part5) / part5


# def Lam0_resonant(ee,R1,R2,l,m): # scattering amplitude for single level, arguments: epsilon, gamma, deltamu, phase
#     part1 = 0.0j + 0.5*(1.0+R1*R2)* ( cos(2.0*l*ee)*(2.0*ee**2.0 - 1.0))
#     part2 = 0.0j - 1.0j*(1-R1*R2)*sin(2.0*l*ee)*ee* (ee**2.0 - 1.0 + 0.0j)**(0.5)
#     part3 = 0.0j - 0.5*(R1+R2)*( cos(2.0*l*ee))
#     part4 = 0.0j + 2.0*(R1*R2 + 0.0j)**(0.5) *cos(2.0*l*m)*(ee**2.0 - 1.0)
#     part5 = 1/2 * (1-R1)*(1-R2)
#     return (part1 + part2 + part3 + part4  - part5) / part5

def get_m(l,e0,D0=1):
    return pi/2/l + e0/D0


def newArg(ee,l,p,R1,R2,m):
    return (log( 1.0 + 0.0j + (1.0-cos(p) + 0.0j)/Lam0(1.0j*ee,R1,R2,l,m) ) /(-2.0*pi)).real


#%%% cn integral arguments


def c1Arg(ee,l,p,R1,R2,m):
    return re(sin(p)/(Lam0(1.0j*ee,R1,R2,l,m) + (1 -cos(p)) ))

def get_c1_int(p,l,R1,R2,m):
    y1 =  quad(lambda x : c1Arg(x,l,p,R1,R2,m),
                      [0,inf]
                      )#,epsabs=1.49e-9, epsrel=1.49e-9)#, limit=500,limlst=500) 
    return float(y1/(-pi))



def c2Arg(ee,l,p,R1,R2,m):
    return re(cos(p)/(Lam0(1.0j*ee,R1,R2,l,m) + (1 -cos(p)) ) - (sin(p)/(Lam0(1.0j*ee,R1,R2,l,m) + (1 -cos(p)) ) )**2)

def get_c2_int(p,l,R1,R2,m):
    y1 =  quad(lambda x : c2Arg(x,l,p,R1,R2,m),
                      [0,inf]
                      )#,epsabs=1.49e-9, epsrel=1.49e-9)#, limit=500,limlst=500) 
    return float(y1/(-pi))




def c4Arg(ee,l,p,R1,R2,m):
    den = Lam0(1.0j*ee,R1,R2,l,m) + 1. - cos(p)
    return re(-cos(p)/den + (-3 * cos(p)**2 + 4*sin(p)**2)/den**2 + 12*sin(p)**2 *cos(p)/den**3 + (-6*sin(p)**4)/den**4)
                   
def get_c4_int(p,l,R1,R2,m):
    y1 =  quad(lambda x : c4Arg(x,l,p,R1,R2,m),
                      [0,inf])#,epsabs=1.49e-9, epsrel=1.49e-9)#, limit=500,limlst=500) 
    return float(y1/(-pi))



#%% calculations
#%%% long junction parameters
D0      = 1    
R1      = 0.
R2      = 0.0
ls      = np.concatenate( ( np.logspace(-8,np.log10(0.25),101), np.linspace(0.25,2,31) )) 
e0      = 0.0


def inverseIc(p,l,R1,R2):
    return 1./get_c1_int(p,l,R1,R2,get_m(l,0))



#%%% calculate long junction ground state
Ics = np.zeros((len(ls)))



for j in tqdm(range(len(ls))):
    l = ls[j]
    # maximize Is
    res = minimize_scalar(inverseIc,
                          bounds=(0.25*np.pi,(1-1e-16)*np.pi),
                          args=(l,R1,R2),
                          tol = 1e-16)
    Ics[j] = 1./res.fun


#%%% singularity check
Icshort = 0.5

ls_fit = ls[ls<0.25]
Ics_fit = Ics[ls<0.25]
p = np.polyfit(ls_fit,Ics_fit,1)



#%% resonant level

Ic_res = 0.5 /( 1 + ls)

#%% plot 
lw = 3

scaling_exponent = 1

# N = int(len(R1s)*1.3)
# plt.rcParams["axes.prop_cycle"] = plt.cycler("color", plt.cm.copper(np.linspace(0,1,N)))


plt.close('all')



plt.figure('coeffs',figsize=(8,5)); plt.clf()

plt.subplot(1,2,1)
plt.plot(ls,Ics,'.-')

plt.plot(ls,Ic_res,'b-')

plt.xlabel(r'$l=L/\xi$')
plt.ylabel(r'$I_c$')
plt.ylim(0,)


plt.subplot(1,2,2)
plt.plot(ls**scaling_exponent,(1 - Ics/Icshort)/ls**scaling_exponent,'.-')
plt.xscale('log')


plt.xlabel(r'$l=L/\xi$')
plt.ylabel(r'$ (1 - I_c/I_{c,short})/l$')

plt.xlim(1e-8,1e-2)
plt.ylim(0,)

plt.tight_layout()
plt.gca().set_facecolor('white')




#%% save
# plt.savefig('anharm_length.png',dpi=300)

# filename = 'c4c2data_finite_length.npz'
# np.savez(filename,R1s=R1s,R2=R2,ls=ls,
#           c2=c2,c4=c4,rel_anharm=rel_anharm,
#           )


==> Figures/Impedance_nonzero_calcs.py <==
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 26 10:12:52 2020

@author: Valla
"""


import numpy as np
# from numpy import  cos,  pi, sin
from mpmath import inf, cos, sin, log, pi, re, quad
from mpmath import quad as mpquad
import mpmath as mp
from matplotlib import pyplot as plt
from scipy.integrate import simps, quad
import matplotlib
from tqdm import tqdm

#%% plot stuff
font = {'family' : 'serif',
        'weight' : 'normal',
        'size'   : 24}
matplotlib.rc('font', **font)



#%% finite length funtions
#%%% scattering matrix helper funcitons

def Lambda_long(ee,p,R1,R2,l,m,getreal=True): # scattering amplitude for single level, arguments: epsilon, gamma, deltamu, phase
    part1 = 0.0j + 0.5*(1.0+R1*R2)* ( -1.0*cos(p) + cos(2.0*l*ee)*(2.0*ee**2.0 - 1.0))
    part2 = 0.0j - 1.0j*(1-R1*R2)*sin(2.0*l*ee)*ee* (ee**2.0 - 1.0 + 0.0j)**(0.5)
    part3 = 0.0j + 0.5*(R1+R2)*(cos(p) - cos(2.0*l*ee))
    part4 = 0.0j + 2.0*(R1*R2 + 0.0j)**(0.5) *cos(2.0*l*m)*(ee**2.0 - 1.0)
    parts = part1 + part2 + part3 + part4
    return parts


def Lam0(ee,R1,R2,l,m): # scattering amplitude for single channel
    part1 = 0.0j + 0.5*(1.0+R1*R2)* ( cos(2.0*l*ee)*(2.0*ee**2.0 - 1.0))
    part2 = 0.0j - 1.0j*(1-R1*R2)*sin(2.0*l*ee)*ee* (ee**2.0 - 1.0 + 0.0j)**(0.5)
    part3 = 0.0j - 0.5*(R1+R2)*( cos(2.0*l*ee))
    part4 = 0.0j + 2.0*(R1*R2 + 0.0j)**(0.5) *cos(2.0*l*m)*(ee**2.0 - 1.0)
    part5 = 1/2 * (1-R1)*(1-R2)
    return (part1 + part2 + part3 + part4  - part5) / part5



def get_m(l,e0,D0=1):
    return pi/2/l + e0/D0

#%%% total ground state and c2 functions

def Egarg(ee,p,R1,R2,l,m):
    return (log(Lambda_long(1.0j*ee,0,R1,R2,l,m)/Lambda_long(1.0j*ee,p,R1,R2,l,m))/(2.0*pi)).real
    # return np.real(np.log(Lambda(1.0j*ee,0,R1,R2,l,m,0)/Lambda(1.0j*ee,p,R1,R2,l,m,0))/(2.0*pi))

def Egfun(p,R1,R2,l,m):
    y =  mpquad(lambda x: Egarg(x,p,R1,R2,l,m),[-inf,inf])
    return float(y)



def c2Arg(ee,l,p,R1,R2,m):
    return re(cos(p)/(Lam0(1.0j*ee,R1,R2,l,m) + (1 -cos(p)) ) - (sin(p)/(Lam0(1.0j*ee,R1,R2,l,m) + (1 -cos(p)) ) )**2)

def get_c2_int(p,l,R1,R2,m):
    y1 =  mpquad(lambda x : c2Arg(x,l,p,R1,R2,m),[-inf,inf])
    return float(y1/(-2*pi) )


#%% Bernard code

class ChargeQubit:
    """
    An instance of a charge qubit.

    Nmax : int
        Maximum value of the number operator taken into account (in absolute value).
        That is, charge states between -Nmax and Nmax are kept.
        Set to 10 if not specified.
    gridsize : int
        Number of samples for numerical integration of potential matrix elements.
        Set to 1001 if not specified.

    Expects the following kwargs:

    Ec: float
        Value of charging energy
    potential : function
        Function for the Josephson energy vs phase.
        Must accept a float (the phase) and return a float (the energy)
        If not specified, set to be Ej * (1 - np.cos(phi)).
        In that case, one must pass Ej as a kwarg.
        If specified, one must pass all additional arguments of the potential as kwargs.
    """
    def __init__(self, Nmax=10, gridsize=1001, **kwargs):
        self.__dict__.update(kwargs)
        self.Nmax = Nmax
        self.size = 2 * self.Nmax + 1
        self.gridsize = gridsize # number of samples for numerical integration with simps
        if not hasattr(self, 'potential'):
            if not hasattr(self, 'Ej'):
                raise AttributeError("Value of Ej not specified. See ChargeQubit docstring.")
            else:
                self.potential = lambda phi: self.Ej * (1 - np.cos(phi))
        self.optimized = False

    def numbers(self):
        return np.arange(-self.Nmax, self.Nmax + 1, 1, dtype=int)

    def number_op(self, evecs=None):
        number_op = np.diag(self.numbers()) + 0j
        if type(evecs) is np.ndarray:
            return inner(evecs.T, number_op.dot(evecs))
        else:
            return number_op

    def potential_coefficients(self, tol=1e-10):
        grid = np.linspace(0, 2*np.pi, self.gridsize)
        S = np.ceil((self.Nmax+1)/2).astype(int) # Number of coefficients we take into account
        ns = np.tile(np.arange(S), (self.gridsize, 1)).T
        phis = np.tile(grid, (S, 1))
        re = simps(self.potential(phis) * np.cos(ns * phis) / (2*np.pi),
                   grid, axis=1)
        im = simps(self.potential(phis) * np.sin(ns * phis) / (2*np.pi),
                   grid, axis=1)
        re[np.abs(re) < tol] = 0
        im[np.abs(im) < tol] = 0
        return re - 1j * im

    def potential_op(self, evecs=None):
        cs = self.potential_coefficients()
        vop = np.diag(np.full(self.size, cs[0]))
        js = np.nonzero(cs[1:])[0] + 1
        for j in js:
            vop += cs[j] * np.eye(self.size, k=-j)
            vop += np.conj(cs[j]) * np.eye(self.size, k=j)
        if type(evecs) is np.ndarray:
            return inner(evecs.T, vop.dot(evecs))
        else:
            return vop

    def hamiltonian(self):
        N = self.number_op() - self.ng * np.eye(self.size)
        V = self.potential_op()
        return 4*self.Ec * N.dot(N) + V

    def use_cosine_potential(self):
        self.potential = lambda phi: self.Ej * (1 - np.cos(phi))

    def use_abs_potential(self):
        def abs_potential(phi):
            V = 0
            for T in self.transmission:
                V += self.gap * (1 - np.sqrt(1 - T * np.sin(phi/2)**2))
            return V
        self.potential = abs_potential

    def energies(self, return_evecs=False):
        if return_evecs:
            evals, evecs = np.linalg.eigh(self.hamiltonian())
            return evals, evecs
        else:
            evals = np.linalg.eigvalsh(self.hamiltonian())
            return evals

    def energies_vs_ng(self, ngs, subtract_minimum=True):
        energies = []
        parities = []
        for (i, ng) in enumerate(ngs):
            self.ng = ng
            energies.append(self.energies())
        energies = np.vstack(energies).T
        if subtract_minimum == True:
            energies -= np.min(energies)
        return energies

def a_periodic_function(phi, a, b, c):
    return a*np.sin(phi) + b*np.cos(phi)**2 + c *np.cos(phi)

# transmon = ChargeQubit(
#     Nmax=100,
#     Ec=0.1,
#     ng=0.,
#     potential = lambda phi: a_periodic_function(phi, transmon.a, transmon.b, transmon.c),
#     a=0.3,
#     b=5,
#     c=1
# )
# print(transmon.energies())



#%% wrapper 

def getGroundEp(ps,R1,R2,l,m):
    Ecs      = np.zeros(ps.shape)  + 0.0j
    for j,p_j in enumerate(ps):
        Ecs[j] = float(Egfun(p_j,R1,R2,l,m))
    return Ecs

def get_potential(phi,l,R1,R2):
    m = get_m(l,0)
    return getGroundEp(phi,R1,R2,l,m).real




#%% calculations
# %%% general junction parameters
ps = np.linspace(0,np.pi*2,100)
dp = np.mean(np.diff(ps))
EJs = np.linspace(0.01,2000,8001)
Ec = 1


Pots = []
c2s = []


# tunneling
R1  = 0
R2  = 0.99
l0   = 1e-5
c2s.append(get_c2_int(0,l0,R1,R2,get_m(l0,0)).real)
Pots.append(get_potential(ps,l0,R1,R2 ) / c2s[0])


# ballistic SNS
R1  = 0
R2  = 1e-3


# short JJ
l1   = 1e-5
c2s.append(get_c2_int(0,l1,R1,R2,get_m(l1,0)).real)
Pots.append(get_potential(ps,l1,R1,R2 ) /c2s[1])


# real JJ
l2   = 1
c2s.append(get_c2_int(0,l2,R1,R2,get_m(l2,0)).real)
Pots.append(get_potential(ps,l2,R1,R2 ) /c2s[2])


#%%% transmon info
types = 3
keeplevs = 7

Es_ng0 = np.zeros((len(EJs),types,keeplevs))
Es_ng1 = np.zeros((len(EJs),types,keeplevs))
Es_ng2 = np.zeros((len(EJs),types,keeplevs))
for k in tqdm(range(len(EJs))):
    for j in range(types):
        V_discrete = EJs[k] * Pots[j]
    
        transmon = ChargeQubit(
                        Nmax=100,
                        Ec= Ec,
                        ng=0.0,
                        potential = lambda phi: np.interp(phi,ps,V_discrete,period=2*np.pi),
                    )
        Es_ng0[k,j,:] = transmon.energies()[:keeplevs]
        
            
        transmon = ChargeQubit(
                        Nmax=100,
                        Ec= Ec,
                        ng=0.25,
                        potential = lambda phi: np.interp(phi,ps,V_discrete,period=2*np.pi),
                    )
        Es_ng1[k,j,:] = transmon.energies()[:keeplevs]
        
            
        transmon = ChargeQubit(
                        Nmax=100,
                        Ec= Ec,
                        ng=0.5,
                        potential = lambda phi: np.interp(phi,ps,V_discrete,period=2*np.pi),
                    )
        Es_ng2[k,j,:] = transmon.energies()[:keeplevs]
    

#%% process

numanharms = keeplevs - 3
rel_anharms_ng0 = np.zeros((len(EJs),types,numanharms) )
rel_anharms_ng1 = np.zeros((len(EJs),types,numanharms) )
rel_anharms_ng2 = np.zeros((len(EJs),types,numanharms) )
for j in range(numanharms):
    rel_anharms_ng0[:,:,j] = (Es_ng0[:,:,j+2] - 2*Es_ng0[:,:,j+1] + Es_ng0[:,:,j])/Ec
    rel_anharms_ng1[:,:,j] = (Es_ng1[:,:,j+2] - 2*Es_ng1[:,:,j+1] + Es_ng1[:,:,j])/Ec
    rel_anharms_ng2[:,:,j] = (Es_ng2[:,:,j+2] - 2*Es_ng2[:,:,j+1] + Es_ng2[:,:,j])/Ec




#%% plots



N = int(keeplevs-2)
plt.rcParams["axes.prop_cycle"] = plt.cycler("color", plt.cm.copper(np.linspace(0,1,N)))


lw = 3

legxy = [60,0.4]
yl  = [-3,1]
styles = [':','--','-']

plt.close('all')
plt.figure('true info',figsize=(8,8)); plt.clf()

plt.subplot(3,1,1)
plt.plot(EJs/Ec,rel_anharms_ng0[:,0,:].squeeze(),styles[0])
plt.gca().set_prop_cycle(None)
plt.plot(EJs/Ec,rel_anharms_ng0[:,1,:].squeeze(),styles[1])
plt.gca().set_prop_cycle(None)
plt.plot(EJs/Ec,rel_anharms_ng0[:,2,:].squeeze(),styles[2])

plt.ylabel(r'$\alpha_{ijk}/E_C$')

plt.ylim(yl)

plt.xlim(0,100)
plt.text(legxy[0],legxy[1],r'$n_g = 0$')

plt.subplot(3,1,2)
plt.plot(EJs/Ec,rel_anharms_ng1[:,0,:].squeeze(),styles[0])
plt.gca().set_prop_cycle(None)
plt.plot(EJs/Ec,rel_anharms_ng1[:,1,:].squeeze(),styles[1])
plt.gca().set_prop_cycle(None)
plt.plot(EJs/Ec,rel_anharms_ng1[:,2,:].squeeze(),styles[2])

plt.ylabel(r'$\alpha_{ijk}/E_C$')

plt.ylim(yl)

plt.xlim(0,100)
plt.text(legxy[0],legxy[1],r'$n_g = 0.25$')

plt.subplot(3,1,3)
plt.plot(EJs/Ec,rel_anharms_ng2[:,0,:].squeeze(),styles[0])
plt.gca().set_prop_cycle(None)
plt.plot(EJs/Ec,rel_anharms_ng2[:,1,:].squeeze(),styles[1])
plt.gca().set_prop_cycle(None)
plt.plot(EJs/Ec,rel_anharms_ng2[:,2,:].squeeze(),styles[2])

plt.ylabel(r'$\alpha_{ijk}/E_C$')

plt.ylim(yl)

plt.xlim(0,100)
plt.text(legxy[0],legxy[1],r'$n_g = 0.5$')

plt.xlabel(r'$c_2/E_C$')
plt.tight_layout()
plt.gca().set_facecolor('white')


#%% save data
# plt.savefig('anharmonicities_longJ_Z.png', dpi=300)

filename = 'Impedance_nonzero.npz'
np.savez(filename,EJs=EJs,Ec=Ec,Pots=Pots,c2s=c2s,
          ps=ps,Es_ng0=Es_ng0,Es_ng1=Es_ng1,Es_ng2=Es_ng2,
          rel_anharms_ng0=rel_anharms_ng0,rel_anharms_ng1=rel_anharms_ng0,rel_anharms_ng2=rel_anharms_ng2,
          )


==> Figures/Impedance_nonzero_figure.py <==
# -*- coding: utf-8 -*-
"""
Created on Sat Aug 24 04:04:34 2024

@author: valla
"""

import numpy as np
import matplotlib as mpl
from matplotlib import pyplot as plt


#%% some useful early definitions

font = {'family' : 'serif',
        'weight' : 'normal',
        'size'   : 24  }
mpl.rc('font', **font)

plt.rcParams['text.usetex'] = True
mpl.rcParams['text.usetex'] = True

#%% import data

dat = np.load('Impedance_nonzero.npz')
EJs = dat['EJs']
Ec = dat['Ec']
rel_anharms_ng0 = -dat['rel_anharms_ng0']
rel_anharms_ng1 = -dat['rel_anharms_ng1']
rel_anharms_ng2 = -dat['rel_anharms_ng2']

Es_ng0  = dat['Es_ng0']
Es_ng1  = dat['Es_ng1']
Es_ng2  = dat['Es_ng2']

chosen_ng = rel_anharms_ng2
Es  = Es_ng2

f01 = Es[:,:,1] - Es[:,:,0]
num_anharms = chosen_ng.shape[2]
anharm_to_lowest_anharm0 = chosen_ng[:,0,:].squeeze() / np.repeat( np.array([chosen_ng[:,0,0]]),num_anharms,axis=0).squeeze().T
anharm_to_lowest_anharm1 = chosen_ng[:,1,:].squeeze() / np.repeat( np.array([chosen_ng[:,1,0]]),num_anharms,axis=0).squeeze().T
anharm_to_lowest_anharm2 = chosen_ng[:,2,:].squeeze() / np.repeat( np.array([chosen_ng[:,2,0]]),num_anharms,axis=0).squeeze().T


#%% plot
N = int(4)
plt.rcParams["axes.prop_cycle"] = plt.cycler("color", plt.cm.copper(np.linspace(0,1,N)))


lw = 4

legxy = [60,0.4]
yl  = [-0.5,1.5]
styles = [':','--','-']

plt.close('all')


plt.figure('higher anharms 0',figsize=(16,8.5)); plt.clf()

plt.subplot(1,2,1)
plt.gca().axhline(0, color='gray', linewidth=0.5)
plt.gca().axhline(0.25, color='gray', linewidth=0.5)
plt.gca().axhline(1, color='gray', linewidth=0.5)

plt.plot(f01[:,0]/Ec,chosen_ng[:,0,:].squeeze(),styles[0],linewidth=lw)
plt.gca().set_prop_cycle(None)
plt.plot(f01[:,0]/Ec,chosen_ng[:,1,:].squeeze(),styles[1],linewidth=lw)
plt.gca().set_prop_cycle(None)
plt.plot(f01[:,0]/Ec,chosen_ng[:,2,:].squeeze(),styles[2],linewidth=lw)

plt.ylabel(r'$-\alpha_{ijk}/E_C$')

plt.ylim(yl)

plt.xlim(0,100)

plt.xlabel(r'$hf_{01}/E_C$')


plt.rcParams["axes.prop_cycle"] = plt.cycler("color", plt.cm.copper(np.linspace(0,1,N))[1:])
plt.subplot(1,2,2)
yl  = [0.9,1.35]

plt.gca().axhline(1, color='gray', linewidth=0.5)

plt.gca().set_prop_cycle(None)
plt.plot(f01[chosen_ng[:,0,0]>0,0]/Ec,anharm_to_lowest_anharm0[chosen_ng[:,0,0]>0,1:],styles[0],linewidth=lw)
plt.gca().set_prop_cycle(None)
plt.plot(f01[chosen_ng[:,1,0]>0,0]/Ec,anharm_to_lowest_anharm1[chosen_ng[:,1,0]>0,1:],styles[1],linewidth=lw)
plt.gca().set_prop_cycle(None)
plt.plot(f01[chosen_ng[:,2,0]>0,0]/Ec,anharm_to_lowest_anharm2[chosen_ng[:,2,0]>0,1:],styles[2],linewidth=lw)

plt.ylabel(r'$\alpha_{ijk}/\alpha_{012}$')
plt.ylim(yl)
plt.xlim(0,100)
plt.xlabel(r'$hf_{01}/E_C$')


plt.tight_layout()

plt.subplot(1,2,1)
# shrink box
box = plt.gca().get_position()
plt.gca().set_position([box.x0, box.y0, box.width , box.height* 0.75])

# make legends
legendfont = 20
lines = plt.gca().get_lines()
legend2 = plt.legend([lines[i] for i in [11,12,13,14]], 
                      [r'$-\alpha_{012}/E_C$',r'$-\alpha_{123}/E_C$',r'$-\alpha_{234}/E_C$',r'$-\alpha_{345}/E_C$'],
                      loc='upper left', bbox_to_anchor=(0.01, 1.4),
                      fontsize=legendfont)
legend1 = plt.legend([lines[i] for i in [3,7,11]], 
                      ['tunneling','short',r'$l/\xi = 1$'], 
                      loc='upper right', bbox_to_anchor=(0.9, 1.4),
                      fontsize=legendfont)

plt.gca().add_artist(legend2)

plt.gca().set_facecolor('white')



plt.subplot(1,2,2)
# shrink box
box = plt.gca().get_position()
plt.gca().set_position([box.x0, box.y0, box.width, box.height * 0.75])

# make legends
lines = plt.gca().get_lines()
legend2 = plt.legend([lines[i] for i in [7,8,9]], 
                      [r'$\alpha_{123}/\alpha_{012}$',r'$\alpha_{234}/\alpha_{012}$',r'$\alpha_{345}/\alpha_{012}$'],
                      loc='upper left', bbox_to_anchor=(0.01, 1.4),
                      fontsize=legendfont)
legend1 = plt.legend([lines[i] for i in [1,4,7]], 
                      ['tunneling','short',r'$l/\xi = 1$'], 
                      loc='upper right', bbox_to_anchor=(0.9, 1.4),
                      fontsize=legendfont)

plt.gca().add_artist(legend2)

plt.gca().set_facecolor('white')
plt.savefig('Impedance_nonzero.png',dpi=450)

==> Figures/Krinhoj_plot.py <==
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 26 10:12:52 2020

@author: Valla
"""


import numpy as np
from matplotlib import pyplot as plt
import matplotlib as mpl


font = {'family' : 'serif',
        'weight' : 'normal',
        'size'   : 16}
mpl.rc('font', **font)



mpl.rcParams['text.usetex'] = True


#%% Krinhoj data

f01K = np.array([3.58551571808,
3.67553489623,
3.91798378177,
4.09738885507,
4.14595296485,
4.30861195362,
4.33227858718,
4.38723767024
])

f02K = np.array([6.75500000000,
6.90800000000,
7.53220000000,
7.95120000000,
8.07020000000,
8.47800000000,
8.55240000000,
8.65580000000
])

anharmK = (f02K/2 - f01K)*2
ECK = 0.539
# EC = 0.512 # Comsol value

c2 = (f01K+anharmK)**2/ECK/8

EJEC = c2/ECK

#%% plot
plt.close('Krinhoj')


plt.close('Krinhoj data ')
plt.figure('Krinhoj data ',figsize=(6,5))

plt.plot(f01K/ECK,-anharmK/ECK,'o',markersize=7)
plt.xlabel(r'$f_{01}/E_C$')
xl = [6,9]


plt.ylabel(r'$-\alpha/E_C$')
plt.ylim(0,1)
plt.xlim(xl)

plt.hlines(0.25,xmin=plt.gca().get_xlim()[0],xmax=plt.gca().get_xlim()[1],linewidth=1,linestyle='--',color='b')
plt.xlim(xl)
plt.hlines(0.1,xmin=plt.gca().get_xlim()[0],xmax=plt.gca().get_xlim()[1],linewidth=1,linestyle='--',color='c')


plt.tight_layout()
    
plt.gca().set_facecolor('white')


plt.savefig('Krinhoj.png',dpi=300)


==> Figures/Random_matrix/Random_matrix_compilefigure_c4c2.py <==
# -*- coding: utf-8 -*-
"""
Created on Sat Aug 24 04:04:34 2024

@author: valla
"""

import numpy as np
import matplotlib as mpl
from matplotlib import pyplot as plt

#%% some useful early definitions

font = {'family' : 'serif',
        'weight' : 'normal',
        'size'   : 32}
mpl.rc('font', **font)

mpl.rcParams['text.usetex'] = True


#%% load data
datafiles = [
            'random_matrix_calc_Sep-01-2024_1543.npz',
            'random_matrix_calc_Sep-01-2024_1625.npz',
            'random_matrix_calc_Sep-01-2024_1704.npz',
            'random_matrix_calc_Sep-01-2024_1745.npz',
            'random_matrix_calc_Sep-01-2024_1823.npz',
            'random_matrix_calc_Sep-01-2024_1922.npz',
            'random_matrix_calc_Sep-02-2024_0753.npz',
            'random_matrix_calc_Sep-02-2024_0836.npz',
            'random_matrix_calc_Sep-02-2024_0948.npz',
            'random_matrix_calc_Sep-02-2024_1017.npz'
            ]

datafiles = [
            'SOI_random_matrix_calc_Sep-01-2024_1543.npz',
            # 'random_matrix_calc_Sep-01-2024_1625.npz',
            # 'random_matrix_calc_Sep-01-2024_1704.npz',
            # 'random_matrix_calc_Sep-01-2024_1745.npz',
            # 'random_matrix_calc_Sep-01-2024_1823.npz',
            # 'random_matrix_calc_Sep-01-2024_1922.npz',
            # 'random_matrix_calc_Sep-02-2024_0753.npz',
            # 'random_matrix_calc_Sep-02-2024_0836.npz',
            # 'random_matrix_calc_Sep-02-2024_0948.npz',
            # 'random_matrix_calc_Sep-02-2024_1017.npz'
            ]


print(len(datafiles))

c4_0 = np.zeros((100000*len(datafiles),6))
c2_0 = np.zeros((100000*len(datafiles),6))

for j in range(len(datafiles)):
    dat = np.load( datafiles[j] )
    c4_0[100000*j:100000*(j+1),:] = dat['c4_0']
    c2_0[100000*j:100000*(j+1),:] = dat['c2_0']  
    
# c4_0 = np.array(c4_0)
# c2_0 = np.array(c2_0)

#%% figure
plt.rcParams["axes.prop_cycle"] = plt.cycler("color", plt.cm.copper(np.linspace(0,1,7)))




plt.close('test')
plt.figure('test',figsize=[12,10])
for j in range(6):
    plt.hist(-12*c4_0[:,j]/c2_0[:,j],100, range=(0,1)
             , histtype='step', stacked=True, fill=False
             ,weights = np.ones(len(c4_0[:,j]))/len(c4_0[:,j])
             ,linewidth=3,label='N='+str(int(j+1)) )

plt.yscale('log')
plt.xlabel(r'$-\alpha_r$')
plt.ylabel('fraction of counts')
plt.xlim(-0.02,1.02)
plt.vlines(1,1/len(c4_0)/2,1,'r')
plt.vlines(0,1/len(c4_0)/2,1,'r')
plt.legend(frameon=False)

plt.tight_layout()
plt.gca().set_facecolor('white')

plt.savefig('random_matrix_c4c2.png',dpi=450)

==> Figures/Random_matrix/Random_matrix_compilefigure_c4c2_SOI.py <==
# -*- coding: utf-8 -*-
"""
Created on Sat Aug 24 04:04:34 2024

@author: valla
"""

import numpy as np
import matplotlib as mpl
from matplotlib import pyplot as plt

#%% some useful early definitions

font = {'family' : 'serif',
        'weight' : 'normal',
        'size'   : 32}
mpl.rc('font', **font)

mpl.rcParams['text.usetex'] = True


#%% load data
# datafiles = [
#             'random_matrix_calc_Sep-01-2024_1543.npz',
#             'random_matrix_calc_Sep-01-2024_1625.npz',
#             'random_matrix_calc_Sep-01-2024_1704.npz',
#             'random_matrix_calc_Sep-01-2024_1745.npz',
#             'random_matrix_calc_Sep-01-2024_1823.npz',
#             'random_matrix_calc_Sep-01-2024_1922.npz',
#             'random_matrix_calc_Sep-02-2024_0753.npz',
#             'random_matrix_calc_Sep-02-2024_0836.npz',
#             'random_matrix_calc_Sep-02-2024_0948.npz',
#             'random_matrix_calc_Sep-02-2024_1017.npz'
#             ]

datafiles = [
            'SOI_random_matrix_calc_Sep-23-2024_1933.npz',
            'SOI_random_matrix_calc_Sep-23-2024_2014.npz',
            'SOI_random_matrix_calc_Sep-23-2024_2222.npz',
            'SOI_random_matrix_calc_Sep-24-2024_0013.npz',
            'SOI_random_matrix_calc_Sep-24-2024_1028.npz',
            'SOI_random_matrix_calc_Sep-24-2024_1118.npz',
            'SOI_random_matrix_calc_Sep-24-2024_1210.npz',
            'SOI_random_matrix_calc_Sep-24-2024_1433.npz',
            'SOI_random_matrix_calc_Sep-24-2024_1614.npz',
            'SOI_random_matrix_calc_Sep-24-2024_1715.npz'
            ]


print(len(datafiles))
num_per_file = int(100000)

c4_0 = np.zeros((num_per_file*len(datafiles),6))
c2_0 = np.zeros((num_per_file*len(datafiles),6))

for j in range(len(datafiles)):
    dat = np.load( datafiles[j] )
    c4_0[num_per_file*j:num_per_file*(j+1),:] = dat['c4_0']
    c2_0[num_per_file*j:num_per_file*(j+1),:] = dat['c2_0']  
    
# c4_0 = np.array(c4_0)
# c2_0 = np.array(c2_0)

#%% figure
plt.rcParams["axes.prop_cycle"] = plt.cycler("color", plt.cm.copper(np.linspace(0,1,4)))




plt.close('test')
plt.figure('test',figsize=[12,10])
for j in range(3):
    plt.hist(-12*c4_0[:,2*j+1]/c2_0[:,2*j+1],100, range=(0,1)
             , histtype='step', stacked=True, fill=False
             ,weights = np.ones(len(c4_0[:,2*j+1]))/len(c4_0[:,2*j+1])
             ,linewidth=3,label='N='+str(int(j+1)) )

plt.yscale('log')
plt.xlabel(r'$-\alpha_r$')
plt.ylabel('fraction of counts')
plt.xlim(-0.02,1.02)
plt.vlines(1,1/len(c4_0)/2,1,'r')
plt.vlines(0,1/len(c4_0)/2,1,'r')
plt.legend(frameon=False)

plt.tight_layout()
plt.gca().set_facecolor('white')

# plt.savefig('random_matrix_c4c2.png',dpi=450)

==> Figures/Random_matrix/random_matrix_c4.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue Aug 27 11:29:31 2024

@author: valla
"""

# %%
import numpy as np
from numpy import diag, zeros_like, concatenate, trace
from numpy.linalg import eigh
from pymablock import block_diagonalize
from tqdm import tqdm
import matplotlib as mpl
from numba import njit
import time



#%% prelims

font = {'family' : 'serif',
        'weight' : 'normal',
        'size'   : 32}
mpl.rc('font', **font)

mpl.rcParams['text.usetex'] = True

#%% define

@njit()
def nb_block(X):
    return concatenate((concatenate(X[0], axis=1), concatenate(X[1], axis=1)), axis=0)

LOOKUP_TABLE = np.array([
    1, 1, 2, 6, 24, 120, 720, 5040, 40320,
    362880, 3628800, 39916800, 479001600,
    6227020800, 87178291200, 1307674368000,
    20922789888000, 355687428096000, 6402373705728000,
    121645100408832000, 2432902008176640000], dtype='int64')

#%% main functions
@njit()
def getHv(N1=2):
    H_e = np.random.randn( N1, N1 )
    H_e = H_e + H_e.T
    delta = diag(np.random.rand(N1))
    Z   = zeros_like(H_e)
    
    # Unperturbed Hamiltonian
    H_BdG = nb_block(((H_e, delta), (delta, -H_e))).astype('complex128')

    # Compute the eigendecomposition
    vals, vecs = eigh(H_BdG)
    vecs = [vecs[:, :N1], vecs[:, N1:]]
    
    delta_1 = delta.copy()
    delta_1[N1 // 2 :] = 0
    
    Hs = [H_BdG]
    
    for i in range(1, 5):
        Hs.append( nb_block(
            (
                (Z, delta_1 * (1.0j) ** i / LOOKUP_TABLE[i]),
                (delta_1 * (-1.0j) ** i / LOOKUP_TABLE[i], Z),
            )
            )  )
    return Hs,vecs

def fourth_order_zerophase(N=2):
    Hs,vecs= getHv(N1 = N)

    # Perturbation: we change delta[:N//2] -> delta[:N//2] exp(i phi)
    # and Taylor expand it to 4th order in phi
    H = {(0,): Hs[0]}
    for i in range(0, 5):
        H[(i,)] = Hs[i]
    
    result, *_ = block_diagonalize(H, subspace_eigenvectors=vecs)
    return float(trace(result[0, 0, 4]).real), float(trace(result[0, 0, 2]).real)


#%% run it
numtest = 100000
numN = 6
c4_0 = np.zeros((numtest,numN))
c2_0 = np.zeros((numtest,numN))

for j in tqdm(range(numtest)):
    for n in range(numN):
        c4_0[j,n],c2_0[j,n] = fourth_order_zerophase(N = int(2 + 2 * n))


#%% save data
t = time.localtime()
timestamp = time.strftime('%b-%d-%Y_%H%M', t)
filename = 'random_matrix_calc_'+timestamp+'.npz'
print(filename)

np.savez(filename,
         c4_0 = c4_0, c2_0 = c2_0, numtest=numtest, numN = numN
         )

==> Figures/Random_matrix/random_matrix_c4_SOI.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue Aug 27 11:29:31 2024

@author: valla
"""

# %%
import numpy as np
from numpy import diag, zeros_like, concatenate, trace
from numpy.linalg import eigh
from pymablock import block_diagonalize
from tqdm import tqdm
import matplotlib as mpl
from numba import njit
import time
from kwant.rmt import gaussian


#%% prelims

font = {'family' : 'serif',
        'weight' : 'normal',
        'size'   : 32}
mpl.rc('font', **font)

mpl.rcParams['text.usetex'] = True

#%% define

@njit()
def nb_block(X):
    return concatenate((concatenate(X[0], axis=1), concatenate(X[1], axis=1)), axis=0)

LOOKUP_TABLE = np.array([
    1, 1, 2, 6, 24, 120, 720, 5040, 40320,
    362880, 3628800, 39916800, 479001600,
    6227020800, 87178291200, 1307674368000,
    20922789888000, 355687428096000, 6402373705728000,
    121645100408832000, 2432902008176640000], dtype='int64')

#%% main functions
def getHv(N1=2):
    H_e = gaussian(N1, "AII")
    Z   = zeros_like(H_e)
    # Note that in the AII case here we are allowing pairing for different
    # spins to be different. This breaks TRS, but does not seem to change the
    # sign of c_4.
    # delta = np.diag(np.random.rand(N1))
    delta = np.diag(np.repeat(np.random.rand(N1 // 2), 2))
    
    # Unperturbed Hamiltonian
    H_BdG = nb_block(((H_e, delta), (delta, -H_e))).astype('complex128')

    # Compute the eigendecomposition
    vals, vecs = eigh(H_BdG)
    vecs = [vecs[:, :N1], vecs[:, N1:]]
    
    delta_1 = delta.copy()
    delta_1[N1 // 2 :] = 0
    
    Hs = [H_BdG]
    
    for i in range(1, 5):
        Hs.append( nb_block(
            (
                (Z, delta_1 * (1.0j) ** i / LOOKUP_TABLE[i]),
                (delta_1 * (-1.0j) ** i / LOOKUP_TABLE[i], Z),
            )
            )  )
    return Hs,vecs

def fourth_order_zerophase(N=2):
    Hs,vecs= getHv(N1 = N)

    # Perturbation: we change delta[:N//2] -> delta[:N//2] exp(i phi)
    # and Taylor expand it to 4th order in phi
    H = {(0,): Hs[0]}
    for i in range(0, 5):
        H[(i,)] = Hs[i]
    
    result, *_ = block_diagonalize(H, subspace_eigenvectors=vecs)
    return float(trace(result[0, 0, 4]).real), float(trace(result[0, 0, 2]).real)


#%% run it
numtest = 100000
numN = 6
c4_0 = np.zeros((numtest,numN))
c2_0 = np.zeros((numtest,numN))

for j in tqdm(range(numtest)):
    for n in range(numN):
        c4_0[j,n],c2_0[j,n] = fourth_order_zerophase(N = int(2 + 2 * n))


#%% save data
t = time.localtime()
timestamp = time.strftime('%b-%d-%Y_%H%M', t)
filename = 'SOI_random_matrix_calc_'+timestamp+'.npz'
print(filename)

np.savez(filename,
         c4_0 = c4_0, c2_0 = c2_0, numtest=numtest, numN = numN
         )

==> Figures/c4c2_figure.py <==
# -*- coding: utf-8 -*-
"""
Created on Sat Aug 24 04:04:34 2024

@author: valla
"""

import numpy as np
import matplotlib as mpl
from matplotlib import pyplot as plt


#%% some useful early definitions

font = {'family' : 'serif',
        'weight' : 'normal',
        'size'   : 16}
mpl.rc('font', **font)

mpl.rcParams['text.usetex'] = True

long = np.load('c4c2data_finite_length.npz')
res = np.load('c4c2data_res_level.npz')

#%% plot 1
lw = 3


N = int(len(long['R1s'])*1.3)
plt.rcParams["axes.prop_cycle"] = plt.cycler("color", plt.cm.copper(np.linspace(0,1,N)))


plt.close('all')



f, (ax1, ax2) = plt.subplots(1, 2, sharey=True,figsize=(8,4))

ax1.plot(1/res['Gsums'],res['rel_anharm'],'.-')

ax1.hlines(0.25,xmin=0,xmax=res['Gsums'].max(),linewidth=1,linestyle='--',color='b')
ax1.hlines(0.1,xmin=0,xmax=res['Gsums'].max(),linewidth=1,linestyle='--',color='c')

ax1.set_xlabel(r'$\Delta/\Gamma_\Sigma$')


ax1.set_ylim(0,1.03)
ax1.set_ylabel(r'$-\alpha_r$')
ax1.set_xlim(1e-3,2)

ax2.plot(long['ls'],long['rel_anharm'],'.-')

ax2.hlines(0.25,xmin=0,xmax=long['ls'].max(),linewidth=1,linestyle='--',color='b')
ax2.hlines(0.1,xmin=0,xmax=long['ls'].max(),linewidth=1,linestyle='--',color='c')

ax2.set_xlabel(r'$l=L/\xi$')
ax2.set_xlim(1e-3,2)

plt.tight_layout()
plt.gca().set_facecolor('white')


#%%% save
# plt.savefig('c4c2_res_long.png',dpi=300)



#%% plot 1
lw = 3


N = int(len(long['R1s'])*1.3)
plt.rcParams["axes.prop_cycle"] = plt.cycler("color", plt.cm.copper(np.linspace(0,1,N)))




f2, (ax3, ax4) = plt.subplots(1, 2, sharey=True,figsize=(8,4))

ax3.plot(1/res['Gsums'],res['rel_anharm'],'.-')

ax3.hlines(0.25,xmin=0,xmax=res['Gsums'].max(),linewidth=1,linestyle='--',color='b')
ax3.hlines(0.1,xmin=0,xmax=res['Gsums'].max(),linewidth=1,linestyle='--',color='c')

ax3.set_xlabel(r'$\Delta/\Gamma_\Sigma$')


ax3.set_ylim(0,1.03)
ax3.set_xlim(1e-4,1e2)
ax3.set_ylabel(r'$-\alpha_r$')

ax3.set_xscale('log')

ax4.plot(long['ls'],long['rel_anharm'],'.-')

ax4.hlines(0.25,xmin=0,xmax=long['ls'].max(),linewidth=1,linestyle='--',color='b')
ax4.hlines(0.1,xmin=0,xmax=long['ls'].max(),linewidth=1,linestyle='--',color='c')

ax4.set_xlabel(r'$l=L/\xi$')
ax4.set_xscale('log')
ax2.set_xlim(1e-4,2)

plt.tight_layout()
plt.gca().set_facecolor('white')


#%%% save
# plt.savefig('c4c2_res_long_log.png',dpi=300)


==> Figures/c4c2_figure_v2.py <==
# -*- coding: utf-8 -*-
"""
Created on Sat Aug 24 04:04:34 2024

@author: valla
"""

import numpy as np
import matplotlib as mpl
from matplotlib import pyplot as plt


#%% some useful early definitions

font = {'family' : 'serif',
        'weight' : 'normal',
        'size'   : 16}
mpl.rc('font', **font)

mpl.rcParams['text.usetex'] = True

long = np.load('c4c2data_finite_length.npz')
res = np.load('c4c2data_res_level.npz')


cpr = np.load('CPRs.npz')


#%% plot 1
lw = 3
ms = 10

N = int(len(long['R1s'])*1.3)
plt.rcParams["axes.prop_cycle"] = plt.cycler("color", plt.cm.copper(np.linspace(0,1,N)))

cpr_cycle = plt.cm.coolwarm(np.linspace(0.0,1,4))


plt.close('all')



f, ( (ax1, ax2), (ax3, ax4)) = plt.subplots(2, 2
                                            , sharey='row'
                                            ,figsize=(8,8)
                                            ,gridspec_kw = {'height_ratios':[1,1]}
                                            )

ax3.set_prop_cycle("color", cpr_cycle)
ax4.set_prop_cycle("color", cpr_cycle)



ax1.plot(1/res['Gsums'],res['rel_anharm'],'.-')

ax1.hlines(0.25,xmin=0,xmax=res['Gsums'].max(),linewidth=1,linestyle='--',color='b')
ax1.hlines(0.1,xmin=0,xmax=res['Gsums'].max(),linewidth=1,linestyle='--',color='c')

ax1.set_prop_cycle("color", cpr_cycle)
for j in range(len(cpr['l'])):
    ind = np.argmin( np.abs(cpr['l'][j] - 1/res['Gsums']))
    ax1.plot(cpr['l'][j],res['rel_anharm'][ind,-1],'o',markersize=ms)

ax1.set_xlabel(r'$\Delta/\Gamma_\Sigma$')
ax1.set_ylim(0,1.03)
ax1.set_ylabel(r'$-\alpha_r$')
ax1.set_xlim(0,2)



ax2.plot(long['ls'],long['rel_anharm'],'.-')

ax2.hlines(0.25,xmin=0,xmax=long['ls'].max(),linewidth=1,linestyle='--',color='b')
ax2.hlines(0.1,xmin=0,xmax=long['ls'].max(),linewidth=1,linestyle='--',color='c')

ax2.set_prop_cycle("color", cpr_cycle)
for j in range(len(cpr['l'])):
    ind = np.argmin( np.abs(cpr['l'][j] - long['ls']))
    ax2.plot(cpr['l'][j],long['rel_anharm'][ind,-1],'o',markersize=ms)

ax2.set_xlabel(r'$l=L/\xi$')
ax2.set_xlim(0,2)




ax3.plot(cpr['x']/np.pi,cpr['cpr_res']*2,'-',linewidth=3)
ax3.set_xlabel(r'$\varphi/\pi$')
ax3.set_ylabel(r'$2 \Delta^{-1} \partial U /\partial\varphi $')
ax3.set_xlim(-1.5,1.5)
ax3.set_ylim(-1.05,1.05)
# plt.legend([r'$\Delta/\Gamma_\Sigma=0$',r'$\Delta/\Gamma_\Sigma=0.1$',r'$\Delta/\Gamma_\Sigma=1$'])

ax4.plot(cpr['x']/np.pi,cpr['cpr']*2,'-',linewidth=3)
ax4.set_xlabel(r'$\varphi/\pi$')
ax4.set_xlim(-1.5,1.5)


plt.tight_layout()
plt.gca().set_facecolor('white')


#%%% save
plt.savefig('c4c2_res_long_cpr.png',dpi=300)





==> Figures/c4c2_finitelength.py <==
# -*- coding: utf-8 -*-
"""
Created on Thu Sep 20 13:42:18 2018

@author: valla
"""
import numpy as np
import matplotlib as mpl
from matplotlib import pyplot as plt
from mpmath import quad, inf, cos, sin, log, pi, re
import mpmath as mp
from tqdm import tqdm
from math import factorial


#%% some useful early definitions

font = {'family' : 'serif',
        'weight' : 'normal',
        'size'   : 16}
mpl.rc('font', **font)

mpl.rcParams['text.usetex'] = False



#%% finite length funtions
#%%% scattering matrix helper funcitons


def Lambda_long(ee,p,R1,R2,l,m,getreal=True): # scattering amplitude for single level, arguments: epsilon, gamma, deltamu, phase
    part1 = 0.0j + 0.5*(1.0+R1*R2)* ( -1.0*np.cos(p) + np.cos(2.0*l*ee)*(2.0*ee**2.0 - 1.0))
    part2 = 0.0j - 1.0j*(1-R1*R2)*np.sin(2.0*l*ee)*ee* (ee**2.0 - 1.0 + 0.0j)**(0.5)
    part3 = 0.0j + 0.5*(R1+R2)*(np.cos(p) - np.cos(2.0*l*ee))
    part4 = 0.0j + 2.0*(R1*R2 + 0.0j)**(0.5) *np.cos(2.0*l*m)*(ee**2.0 - 1.0)
    parts = part1 + part2 + part3 + part4
    return parts


def Lam0(ee,R1,R2,l,m): # scattering amplitude for single level, arguments: epsilon, gamma, deltamu, phase
    part1 = 0.0j + 0.5*(1.0+R1*R2)* ( cos(2.0*l*ee)*(2.0*ee**2.0 - 1.0))
    part2 = 0.0j - 1.0j*(1-R1*R2)*sin(2.0*l*ee)*ee* (ee**2.0 - 1.0 + 0.0j)**(0.5)
    part3 = 0.0j - 0.5*(R1+R2)*( cos(2.0*l*ee))
    part4 = 0.0j + 2.0*(R1*R2 + 0.0j)**(0.5) *cos(2.0*l*m)*(ee**2.0 - 1.0)
    part5 = 1/2 * (1-R1)*(1-R2)
    return (part1 + part2 + part3 + part4  - part5) / part5


def get_m(l,e0,D0=1):
    return pi/2/l + e0/D0


def newArg(ee,l,p,R1,R2,m):
    return (log( 1.0 + 0.0j + (1.0-cos(p) + 0.0j)/Lam0(1.0j*ee,R1,R2,l,m) ) /(-2.0*pi)).real


#%%% cn integral arguments



def c2Arg(ee,l,p,R1,R2,m):
    return re(cos(p)/(Lam0(1.0j*ee,R1,R2,l,m) + (1 -cos(p)) ) - (sin(p)/(Lam0(1.0j*ee,R1,R2,l,m) + (1 -cos(p)) ) )**2)

def get_c2_int(p,l,R1,R2,m):
    y1 =  quad(lambda x : c2Arg(x,l,p,R1,R2,m),
                      [0,inf]
                      )#,epsabs=1.49e-9, epsrel=1.49e-9)#, limit=500,limlst=500) 
    return float(y1/(-pi))




def c4Arg(ee,l,p,R1,R2,m):
    den = Lam0(1.0j*ee,R1,R2,l,m) + 1. - cos(p)
    return re(-cos(p)/den + (-3 * cos(p)**2 + 4*sin(p)**2)/den**2 + 12*sin(p)**2 *cos(p)/den**3 + (-6*sin(p)**4)/den**4)
                   
def get_c4_int(p,l,R1,R2,m):
    y1 =  quad(lambda x : c4Arg(x,l,p,R1,R2,m),
                      [0,inf])#,epsabs=1.49e-9, epsrel=1.49e-9)#, limit=500,limlst=500) 
    return float(y1/(-pi))



def c6Arg(ee,l,p,R1,R2,m):
    den  = Lam0(1.0j*ee,R1,R2,l,m) + 1. - cos(p)
    return re(np.sum(np.array([ cos(p)/den
                   , (15 * cos(p)**2 - 16*sin(p)**2)/den**2
                   , (30 * cos(p)**3 - 150*sin(p)**2 * cos(p))/den**3
                   , (120 * sin(p)**4 - 270 * sin(p)**2 * cos(p)**2)/den**4
                   , 360 * sin(p)**4 * cos(p) / den**5
                   , -120*sin(p)**6 / den**6
                    ])))

def get_c6_int(p,l,R1,R2,m):
    y1 =  quad(lambda x : c6Arg(x,l,p,R1,R2,m),
                      [0,inf])
    return float(y1/(-pi))


def c8Arg(ee,l,p,R1,R2,m):
    den  = Lam0(1.0j*ee,R1,R2,l,m) + 1. - cos(p)
    return re(np.sum(np.array([ -cos(p)/den
                   , (-63 * cos(p)**2 + 64*sin(p)**2)/den**2
                   , (-420 * cos(p)**3 + 1512*sin(p)**2 * cos(p))/den**3
                   , (-630 * cos(p)**4 - 2016*sin(p)**4 + 7560 * sin(p)**2 * cos(p)**2)/den**4
                   , (10080 * sin(p)**2 * cos(p)**3 - 15120 *sin(p)**4 * cos(p)) / den**5
                   , (-25200*sin(p)**4 * cos(p)**2 + 6720*sin(p)**6) / den**6
                   , 20160*sin(p)**6 * cos(p) / den**7
                   , -5040*sin(p)**8 / den**8   
                    ])))

def get_c8_int(p,l,R1,R2,m):
    y1 =  quad(lambda x : c8Arg(x,l,p,R1,R2,m),
                      [0,inf])
    return float(y1/(-pi))


    

#%% calculations
#%%% long junction parameters
D0      = 1    
R1s     = np.flip(np.array([0.001,0.1,0.2,0.3,0.4,0.5,0.6,0.7,0.8,0.9,0.99]))
R2      = 0.0
ls      = np.concatenate( ( np.logspace(-4,np.log10(0.25),101), np.linspace(0.25,2,301) )) 
e0      = 0.0





#%%% calculate long junction ground state
c2 = np.zeros((len(ls),len(R1s)))
c4 = np.zeros((len(ls),len(R1s)))

for j in tqdm(range(len(ls))):
    l = ls[j]
    for h,R1 in enumerate(R1s):
        c2[j,h] = get_c2_int(0,l,R1,R2,get_m(l,0)).real / factorial(2)
        c4[j,h] = get_c4_int(0,l,R1,R2,get_m(l,0)).real / factorial(4)

rel_anharm = -12*c4/c2 

#%% plot 
lw = 3


N = int(len(R1s)*1.3)
plt.rcParams["axes.prop_cycle"] = plt.cycler("color", plt.cm.copper(np.linspace(0,1,N)))


plt.close('all')



plt.figure('coeffs',figsize=(6,5)); plt.clf()

plt.plot(ls,rel_anharm,'.-')

plt.hlines(0.25,xmin=0,xmax=ls.max(),linewidth=1,linestyle='--',color='b')
plt.hlines(0.1,xmin=0,xmax=ls.max(),linewidth=1,linestyle='--',color='c')

plt.xlabel(r'$l/\xi$')
plt.ylabel(r'$-12c_4/c_2$')
plt.ylim(0,)

plt.tight_layout()
plt.gca().set_facecolor('white')




#%% save
# plt.savefig('anharm_length.png',dpi=300)

filename = 'c4c2data_finite_length.npz'
np.savez(filename,R1s=R1s,R2=R2,ls=ls,
          c2=c2,c4=c4,rel_anharm=rel_anharm,
          )


==> Figures/c4c2_resonantlevel.py <==
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 26 10:12:52 2020

@author: Valla
"""


import numpy as np
from numpy import cos, sin, pi
from numpy.lib.scimath import sqrt 
from matplotlib import pyplot as plt
import matplotlib as mpl
from scipy.integrate import quad
from numba import njit
from tqdm import tqdm
from math import factorial 

font = {'family' : 'serif',
        'weight' : 'normal',
        'size'   : 22}
mpl.rc('font', **font)

mpl.rcParams['text.usetex'] = True



#%% Josephson resonant level functions

@njit()
def Lam0(ee,e0,GL,GR): # scattering amplitude
    return (2*(GL+GR)*ee**2 * (1 - ee**2)**(0.5) + (e0**2 + (GL+GR)**2 - ee**2)*(ee**2- 1 ))/(2*GL*GR)

@njit()
def c2Arg(ee,p,e0,GL,GR):
    return np.real(cos(p)/(Lam0(1.0j*ee,e0,GL,GR) + (1-np.cos(p)) ) - (sin(p)/(Lam0(1.0j*ee,e0,GL,GR) + (1 -cos(p)) ) )**2)

def get_c2_int(p,e0,GL,GR):
    y, abserr = quad(c2Arg,-np.inf,np.inf,args=(p,e0,GL,GR))
    return y/(-2*pi)

@njit()
def c4Arg(ee,p,e0,GL,GR):
    den = Lam0(1.0j*ee,e0,GL,GR) + (1. - cos(p))
    return np.real(-cos(p)/den + (-3 * cos(p)**2 + 4*sin(p)**2)/den**2 + 12*sin(p)**2 *cos(p)/den**3 + (-6*sin(p)**4)/den**4)
                   
def get_c4_int(p,e0,GL,GR):
    y, abserr = quad(c4Arg,-np.inf,np.inf,args=(p,e0,GL,GR))
    return y/(-2*pi)


#%% model numbers

dM  = 0.0


# for the coefficients vs tau
Gsums = np.logspace(-2,4,3001)
Taus  = np.array([0.01,0.1,0.2,0.3,0.4,0.5,0.6,0.7,0.8,0.9,0.999])



def getGL(Gsum,Tau):
    return Gsum /2 * (1 + sqrt(1-Tau)) 

def getGR(Gsum,Tau):
    return Gsum /2 * (1 - sqrt(1-Tau))



#%% fit polynomial
c2s = np.zeros((len(Gsums),len(Taus)))
c4s = np.zeros((len(Gsums),len(Taus)))


for j in tqdm(range(len(Gsums))):
    Gsumj = Gsums[j]
    for h,Tauj in enumerate(Taus):
        c2s[j,h] = get_c2_int(0,0,getGL(Gsumj,Tauj),getGR(Gsumj,Tauj))/ factorial(2)
        c4s[j,h] = get_c4_int(0,0,getGL(Gsumj,Tauj),getGR(Gsumj,Tauj))/ factorial(4)


rel_anharm =  -12*c4s/c2s


#%% plots



#%%% key plot
plt.close('coeff ratio')



N = int(len(Taus)*1.3)
plt.rcParams["axes.prop_cycle"] = plt.cycler("color", plt.cm.copper(np.linspace(0,1,N)))


plt.figure('coeff ratio',figsize=(6,5)); plt.clf()

plt.plot(Gsums,rel_anharm,'.-')


plt.hlines(0.25,xmin=0,xmax=Gsums.max(),linewidth=1,linestyle='--',color='b')
plt.hlines(0.1,xmin=0,xmax=Gsums.max(),linewidth=1,linestyle='--',color='c')

plt.xlabel(r'$(\Gamma_L + \Gamma_R)/\Delta$')
# plt.xlabel(r'(Γ_L + Γ_R)/Δ',font='DeJavu Serif')
plt.ylabel(r'$-12c_4/c_2$')

plt.ylim(0,1.01)
plt.xscale('log')
plt.xlim(1e-2,1e3)
plt.tight_layout()
plt.gca().set_facecolor('white')



#%% save
# plt.savefig('anharmonicity_reslevel.png',dpi=300)

filename = 'c4c2data_res_level.npz'
np.savez(filename,Gsums=Gsums,Taus=Taus,
          c2s=c2s,c4s=c4s,rel_anharm=rel_anharm,
          )




==> Figures/charging_effect_anharmonicity.py <==
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 26 10:12:52 2020

@author: Valla
"""


import numpy as np
from numpy import exp, cos, sin, pi
from numpy.lib.scimath import sqrt 
from matplotlib import pyplot as plt
import matplotlib as mpl
import scipy as scp
from scipy.integrate import quad
from scipy.optimize import brentq
from numba import njit
from tqdm import tqdm

#%% stuff

font = {'family' : 'serif',
        'weight' : 'normal',
        'size'   : 26}
mpl.rc('font', **font)

mpl.rcParams['text.usetex'] = True


#%% 


t0 = np.matrix([[1,0],[0,1]], dtype=np.complex128)
tz = np.matrix([[1,0],[0,-1]], dtype=np.complex128)
tx = np.matrix([[0,1],[1,0]], dtype=np.complex128)
ty = np.matrix([[0,-1.0j],[1.0j,0]], dtype=np.complex128)
gy = np.matrix([[0,-1],[1,0]], dtype=np.complex128)
tp = np.matrix([[0,1],[0,0]], dtype=np.complex128)
tm = np.matrix([[0,0],[1,0]], dtype=np.complex128)


#%% Josephson resonant level functions
#%%% resonant-level low-energy noninteracting approximation
@njit()
def tauRes(GammaL,GammaR):
    return 1 - ( (GammaL-GammaR)/(GammaL+GammaR)  )**2
@njit()
def mRes(dM,GammaL,GammaR):
    return dM/(GammaL+GammaR)
@njit()
def alphaRes(Delta,GammaL,GammaR):
    G = GammaL+GammaR
    return G/(Delta+G)    
@njit()
def znorm(phi,GammaL,GammaR):
    tau = tauRes(GammaL,GammaR)
    return np.sqrt(1 - tau* np.sin( phi/2 )**2)
@njit()
def enorm(phi,dM,GammaL,GammaR):
    tau     = tauRes(GammaL,GammaR)
    m       = mRes(dM,GammaL,GammaR)
    return np.sqrt(1 + m**2 - tau* np.sin( phi/2 ) **2)
@njit()
def pair_energy(phi,Delta,dM,GammaL,GammaR):
    alpha   = alphaRes(Delta,GammaL,GammaR)
    return -Delta *alpha* enorm(phi,dM,GammaL,GammaR)
@njit()
def pair_frequency(phi,Delta,dM,GammaL,GammaR):
    alpha   = alphaRes(Delta,GammaL,GammaR)
    return 2*Delta *alpha* enorm(phi,dM,GammaL,GammaR)
@njit()
def pair_current(phi,Delta,dM,GammaL,GammaR):
    tau     = tauRes(GammaL,GammaR)
    m       = mRes(dM,GammaL,GammaR)
    alpha   = alphaRes(Delta,GammaL,GammaR)
    Jz      =  Delta*alpha /4  * tau*np.sin(phi)/enorm(phi,dM,GammaL,GammaR)
    Jy      = -Delta*alpha*np.sqrt(1-tau)/2/znorm(phi,GammaL,GammaR) * (1 - alpha*(1-tau*sin(phi/2)**2))
    Jx      = -Delta*alpha*m*tau/(4*znorm(phi,GammaL,GammaR) * enorm(phi,dM,GammaL,GammaR)) * sin(phi)
    Jod     = np.sqrt(Jy**2 + Jx**2)
    return Jz,Jod # in GHz
@njit()
def pair_Linv(phi,Delta,dM,GammaL,GammaR):
    tau     = tauRes(GammaL,GammaR)
    m       = mRes(dM,GammaL,GammaR)
    alpha   = alphaRes(Delta,GammaL,GammaR)
    Liz     =  Delta*alpha/(4*enorm(phi,dM,GammaL,GammaR)) *( (alpha**2 *(1-tau) + 1)*(1-tau*sin(phi/2)**2) - 2*alpha*(1-tau)   )
    Lix     =  Liz * m/znorm(phi,GammaL,GammaR)
    Liy     = -Delta*alpha**2 /(4*znorm(phi,GammaL,GammaR)) * tau*sqrt(1-tau) * sin(phi)
    Liod    = np.sqrt(Lix**2 + Liy**2)
    return Liz, Liod # in GHz

@njit()
def pair_Linv_classical(phi,Delta,dM,GammaL,GammaR):
    tau     = tauRes(GammaL,GammaR)
    m       = mRes(dM,GammaL,GammaR)
    alpha   = alphaRes(Delta,GammaL,GammaR)
    return Delta*alpha*sqrt(1+m**2)/4 * (tau/(1+m**2) *np.cos(phi)  + (tau/(1+m**2) )**2 *(np.sin(phi/2))**4  ) / (1 -tau/(1+m**2) * (np.sin(phi/2))**2)**(3/2) # in GHz
       

#%%% noninteracting level energies

#%%%% scattering lambda function and noninteracting bound state energy
@njit()
def Lambda(ee,p,d0,e0,GL,GR): # scattering amplitude
    return 2*(GL+GR)*ee**2 * (d0**2 - ee**2)**(0.5) + (e0**2 + (GL+GR)**2 - ee**2)*(ee**2-d0**2) + d0**2 *4*GL*GR*np.sin(p/2)**2

def getEbs0(p,d0,e0,GL,GR):
    return brentq(Lambda,0.000,0.99999*d0,args=(p,d0,e0,GL,GR))

def getEbs0Flux(ps,d0,e0,GL,GR):
    etmp    = np.zeros(ps.shape)
    for j,p in enumerate(ps):
        etmp[j] = getEbs0(p,d0,e0,GL,GR)
    return etmp

#%%%% continuum energy (noninteracting)
@njit()
def contEnArg_numba(E,p,D0,dM,GL,GR):
    G = GL+GR+0.0j
    return -1./pi * np.log(2.0j*G* E**2 *(E**2 - D0**2)**(0.5) + (E**2 - dM**2 - G**2)*(E**2 - D0**2) - D0**2 * (4*GL*GR) * (np.sin(p/2))**2 ).imag

def contEnergy(p,D0,dM,GL,GR):
    y,abserr = quad(contEnArg_numba,D0,np.inf,args=(p,D0,dM,GL,GR),limit=1500,epsabs=1e-10,epsrel=1e-14)
    return y



#%%% full response function 

#%%%% helper functions
@njit()
def dG(GR,GL):
    return GR-GL
@njit()
def G(GR,GL):
    return GR+GL
@njit()
def dGt(GR,GL,phiR,phiL):
    return GR*exp(1.0j*phiR)-GL*exp(1.0j*phiL)
@njit()
def Gt(GR,GL,phiR,phiL):
    return GR*exp(1.0j*phiR)+GL*exp(1.0j*phiL)
@njit()
def gamma(GR,GL,phiR,phiL):
    phi = phiR - phiL
    return G(GR,GL)*cos(phi/2)+dG(GR,GL)*sin(1.0j*phiL)
     
#%%%% Green's functions and related
@njit()
def getGreenR(w,p,d0,e0,GL,GR):
    den     = (w**2 - d0**2)**(0.5)
    a       = t0 * w* (1.0 - 1.0j*G(GL,GR)/den)
    b       = -1 * tz * e0
    cp      = tp * 1.0j * d0 / den * Gt(GL,GR,p/2,-p/2)
    cm      = tm * 1.0j * d0 / den * np.conjugate(Gt(GL,GR,p/2,-p/2))
    preG    = a+b+cp+cm
    return np.linalg.inv(preG)

@njit()
def getGreenA(w,p,d0,e0,GL,GR):
    den     = (w**2 - d0**2)**(0.5)
    a       = t0 * w* (1.0 + 1j*G(GL,GR)/den)
    b       = -1 * tz * e0
    cp      = tp * -1.0j * d0 / den * Gt(GL,GR,p/2,-p/2)
    cm      = tm * -1.0j * d0 / den * np.conjugate(Gt(GL,GR,p/2,-p/2))
    preG    = a+b+cp+cm
    return np.linalg.inv(preG)

@njit()
def getGreenwrap(w,p,d0,e0,GL,GR,l,k,R):
    out = np.zeros(w.shape)
    if R:
        for j,wj in enumerate(w):
            out[j] = getGreenR(wj,p,d0,e0,GL,GR)[l,k]
    else: 
        for j,wj in enumerate(w):
            tmp = getGreenA(wj,p,d0,e0,GL,GR)
            print(tmp)
            out[j] = tmp[l,k]
    return out

@njit()
def getnu(w,p,d0,e0,GL,GR,j,k,real):
    dg  = getGreenR(w,p,d0,e0,GL,GR) - getGreenA(w,p,d0,e0,GL,GR)
    if real:
        return (1.0j/(2*pi) * dg[j,k]).real
    else: 
        return (1.0j/(2*pi) * dg[j,k]).imag

@njit()
def getnuwrap(w,p,d0,e0,GL,GR,j,k,real):
    out = np.zeros(w.shape)
    for j,wj in enumerate(w):
        out[j] = getnu(wj,p,d0,e0,GL,GR,j,k,real)
    return out

def getAij(p,d0,e0,GL,GR,i,j):
    yr,abserr = quad(getnu,-np.inf,-d0,args=(p,d0,e0,GL,GR,i,j,True),limit=1500,epsabs=1e-10,epsrel=1e-14)
    if i != j:
        yi,abserr = quad(getnu,-np.inf,-d0,args=(p,d0,e0,GL,GR,i,j,False),limit=1500,epsabs=1e-10,epsrel=1e-14)
    else:
        yi = 0
    return yr+yi*1.0j


@njit()
def getAlpha(p,d0,e0,GL,GR,EABS):
    G       = GL+GR + 0.0j
    tmp     = d0**2/(d0**2-EABS**2) * (G + 4*GL*GR*(np.sin(p/2))**2 / (d0**2 - EABS**2)**(0.5))/(G + (d0**2 - EABS**2)**(0.5))
    alpha   = 1./(tmp + 1.)
    return alpha

def getAmat(p,d0,e0,GL,GR,EABS):
    Amat = np.array([[0,0],[0,0]],dtype=np.complex128)
    Amat[0,0]   = getAij(p,d0,e0,GL,GR,0,0)    
    Amat[0,1]   = getAij(p,d0,e0,GL,GR,0,1)    
    Amat[1,0]   = Amat[0,1].conjugate()
    Amat[1,1]   = 1 - getAlpha(p,d0,e0,GL,GR,EABS) - Amat[0,0]
    return Amat    


#%%%% analytic scaling factors for U
@njit()
def g(Delta,dM,GammaL,GammaR):
    x   = (GammaL + GammaR)/Delta + 0.0j
    return -2./pi * x * (2 + x**2 - 3*np.arcsinh((x**2-1 + 0.0j)**(0.5))/(1 - 1/x**2)**(0.5)) /(2 * (x**2 -1)**2 )

@njit()
def h(Delta,dM,GammaL,GammaR):
    x   = (GammaL + GammaR)/Delta + 0.0j
    return 1./pi * ( (1+2*x**2)/(1-x**2)**2   - x*(2 + x**2)*np.arcsinh( (x**2 -1.0 + 0.0j)**(0.5)) / (x**2 - 1.0 + 0.0j)**(5./2.)    )



#%%%% interacting bound state energies
@njit()
def hamAmat(p,d0,e0,GL,GR,U,Amat,EBS0):
    # non-interacting effective hamiltonian
    pre     = 1./(1. + G(GL,GR) / (d0**2 - EBS0**2)**(0.5))
    az      = tz * e0
    ap      = tp * d0 * Gt(GL,GR,p/2,-p/2) / (d0**2 - EBS0**2)**(0.5)
    am      = tm * d0 * np.conjugate(Gt(GL,GR,p/2,-p/2)) / (d0**2 - EBS0**2)**(0.5)
    H1      = pre * (az + ap + am)
    
    # interacting part
    if U > 0:
        preb    = U*getAlpha(p,d0,e0,GL,GR,EBS0)
        bz      = tz * ( Amat[0,0] - Amat[1,1] ) *0.5
        bp      = tp * Amat[0,1]
        bm      = tm * Amat[1,0]
        H2      = preb * (bz + bp + bm)
    else:
        H2      = 0.0 * t0
    H = H1+H2
    return H

def getEbsAmat(p,d0,e0,GL,GR,U,Amat,ebs0):
    # solve for interacting bound state energies
    es      = scp.linalg.eigh(hamAmat(p,d0,e0,GL,GR,U,Amat,ebs0),eigvals_only=True)
    return es

#%%%% total energy
def getEge1(p,d0,e0,GL,GR,U,goe): # goe: -1 = ground, 0 = odd, +1 = pair
    EBS0 = getEbs0(p,d0,e0,GL,GR) # noninteracting bound state energy
    # define finite-interaction functions:
    if U > 0:
        Amat = getAmat(p,d0,e0,GL,GR,EBS0)
    else: 
        Amat = np.array([[0,0],[0,0]],dtype=np.complex128)
        
    # continuum
    econ    = contEnergy(p,d0,e0,GL,GR)
    
    if goe == 0:
        ebs     = 0
        eint    = U * ( -1*np.linalg.det(Amat - 0.5*t0))
    else:
        # bound state energy
        ebs     = getEbsAmat(p,d0,e0,GL,GR,U,Amat,EBS0).min()*goe*-1
        # interaction energies
        eint    = U * ( -1*np.linalg.det(Amat - 0.5*t0) + 0.5*getAlpha(p,d0,e0,GL,GR,EBS0)**2)

    
    return econ + ebs + eint


#%% model numbers

D0  = 1
dM  = 0.0
Tau = 0.9999

# for the coefficients vs U
Gsums = np.logspace(-3,3,7)
ps   = np.linspace(-pi,pi,100)*0.9
Us  = np.linspace(0,0.5,11)


def getGL(Gsum,Tau):
    return Gsum /2 * (1 + sqrt(1-Tau)) 

def getGR(Gsum,Tau):
    return Gsum /2 * (1 - sqrt(1-Tau))


Egs = np.zeros((len(ps),len(Gsums),len(Us)))
Egs_odd = np.zeros((len(ps),len(Gsums),len(Us)))


for k in tqdm(range(len(ps))):
    p = ps[k]
    for j,Gsumj in enumerate(Gsums):
        for n,Uj in enumerate(Us):
            Egs[k,j,n] = getEge1(p,D0,dM,getGL(Gsumj,Tau),getGR(Gsumj,Tau),Uj*Gsumj,-1).real
            Egs_odd[k,j,n] = getEge1(p,D0,dM,getGL(Gsumj,Tau),getGR(Gsumj,Tau),Uj*Gsumj,0).real
        

#%% fit polynomial
numcoef = 12
coeffs = np.zeros((numcoef+1,len(Gsums),len(Us)))

fitinds = np.argwhere(np.abs(ps)<pi/2).squeeze()
 
for j in tqdm(range(len(Gsums))):
    for n,Uj in enumerate(Us):
        coeffs[:,j,n] = np.polyfit(ps[fitinds],Egs[:,j,n][fitinds],numcoef )


#%% process
quads = coeffs[-3,:,:]
quars = coeffs[-5,:,:]

anharm = -12*quars/quads


#%%% key plot

N = len(Gsums+1)
plt.rcParams["axes.prop_cycle"] = plt.cycler("color", plt.cm.copper(np.linspace(0,1,N)))


plt.close('coeff ratio coulomb')
plt.figure('coeff ratio coulomb',figsize=(13,10)); plt.clf()

for j in range(len(Gsums)):
    plt.plot(Us,anharm[j,:]/anharm[j,0],'o-'
             ,label = r'$\Gamma_\Sigma/\Delta = 10^{'+str(int(np.log10(Gsums[j])))+'}$'
             ,markersize = 10)


plt.xlabel(r'$U/\Gamma_\Sigma$')
plt.ylabel(r'$\alpha_r(U)/\alpha_r(0)$')

plt.legend()

plt.tight_layout()
plt.gca().set_facecolor('white')


# # shrink box
plt.tight_layout()
box = plt.gca().get_position()
plt.gca().set_position([box.x0, box.y0, box.width * 0.7, box.height])

# make legends
lines = plt.gca().get_lines()
legend2 = plt.legend(loc='upper left', bbox_to_anchor=(1, 0.75))


plt.savefig('charging_effect_anharmonicity.png', dpi=300)



==> Figures/cnc2_Figure.py <==
# -*- coding: utf-8 -*-
"""
Created on Sat Aug 24 04:04:34 2024

@author: valla
"""

import numpy as np
import matplotlib as mpl
from matplotlib import pyplot as plt


#%% some useful early definitions

font = {'family' : 'serif',
        'weight' : 'normal',
        'size'   : 18   }
mpl.rc('font', **font)

mpl.rcParams['text.usetex'] = True

long = np.load('cnc2_length.npz')
res = np.load('cnc2_reslev.npz')

#%% plot
lw = 3


N = int(4)
plt.rcParams["axes.prop_cycle"] = plt.cycler("color", plt.cm.copper(np.linspace(0,1,N)))


plt.close('all')


plt.close('coeffs vs coupling')
plt.figure('coeffs vs coupling',figsize=(8,5)); plt.clf()

plt.plot(1-long['R1s'],np.abs(long['c_rat_short']),':',linewidth=lw)

plt.gca().set_prop_cycle(None)
plt.plot(res['Taus'],np.abs(res['c_rat_med']),'--',linewidth=lw)

plt.gca().set_prop_cycle(None)
plt.plot(1-long['R1s'],np.abs(long['c_rat_med']),'-',linewidth=lw)



plt.yscale('log')
plt.xlabel(r'$\tau_\mathrm{eff}$')
plt.xlim(0,1)
plt.ylabel(r'$|c_n|/c_2$')


# # shrink box
plt.tight_layout()
box = plt.gca().get_position()
plt.gca().set_position([box.x0, box.y0, box.width * 0.7, box.height])

# make legends
lines = plt.gca().get_lines()
legend2 = plt.legend([lines[i] for i in [6,7,8]], 
                     [r'$|c_4|/c_2$',r'$|c_6|/c_2$',r'$|c_8|/c_2$'], 
                     loc='upper left', bbox_to_anchor=(1, 0.5))
legend1 = plt.legend([lines[i] for i in [0,3,6]], 
                     ['short',r'$\Gamma_\Sigma/\Delta = 1$',r'$l/\xi = 1$'], 
                     loc='lower left', bbox_to_anchor=(1, 0.625))

plt.gca().add_artist(legend2)



plt.gca().set_facecolor('white')



# plt.savefig('cnc2_res_long.png',dpi=450)




==> Figures/cnc2_length.py <==
# -*- coding: utf-8 -*-
"""
Created on Thu Sep 20 13:42:18 2018

@author: valla
"""
import numpy as np
import matplotlib as mpl
from matplotlib import pyplot as plt
from mpmath import quad, inf, cos, sin, log, pi, re
import mpmath as mp
from tqdm import tqdm
from math import factorial


#%% some useful early definitions

font = {'family' : 'serif',
        'weight' : 'normal',
        'size'   : 16}
mpl.rc('font', **font)

mpl.rcParams['text.usetex'] = False



#%% finite length funtions
#%%% scattering matrix helper funcitons


def Lambda_long(ee,p,R1,R2,l,m): # scattering amplitude for single channel
    part1 = 0.0j + 0.5*(1.0+R1*R2)* ( -1.0*np.cos(p) + np.cos(2.0*l*ee)*(2.0*ee**2.0 - 1.0))
    part2 = 0.0j - 1.0j*(1-R1*R2)*np.sin(2.0*l*ee)*ee* (ee**2.0 - 1.0 + 0.0j)**(0.5)
    part3 = 0.0j + 0.5*(R1+R2)*(np.cos(p) - np.cos(2.0*l*ee))
    part4 = 0.0j + 2.0*(R1*R2 + 0.0j)**(0.5) *np.cos(2.0*l*m)*(ee**2.0 - 1.0)
    parts = part1 + part2 + part3 + part4
    return parts


def Lam0(ee,R1,R2,l,m): # scattering amplitude for single channel
    part1 = 0.0j + 0.5*(1.0+R1*R2)* ( cos(2.0*l*ee)*(2.0*ee**2.0 - 1.0))
    part2 = 0.0j - 1.0j*(1-R1*R2)*sin(2.0*l*ee)*ee* (ee**2.0 - 1.0 + 0.0j)**(0.5)
    part3 = 0.0j - 0.5*(R1+R2)*( cos(2.0*l*ee))
    part4 = 0.0j + 2.0*(R1*R2 + 0.0j)**(0.5) *cos(2.0*l*m)*(ee**2.0 - 1.0)
    part5 = 1/2 * (1-R1)*(1-R2)
    return (part1 + part2 + part3 + part4  - part5) / part5


def get_m(l,e0,D0=1):
    return pi/2/l + e0/D0


def newArg(ee,l,p,R1,R2,m):
    return (log( 1.0 + 0.0j + (1.0-cos(p) + 0.0j)/Lam0(1.0j*ee,R1,R2,l,m) ) /(-2.0*pi)).real


#%%% cn integral arguments



def c2Arg(ee,l,p,R1,R2,m):
    return re(cos(p)/(Lam0(1.0j*ee,R1,R2,l,m) + (1 -cos(p)) ) - (sin(p)/(Lam0(1.0j*ee,R1,R2,l,m) + (1 -cos(p)) ) )**2)

def get_c2_int(p,l,R1,R2,m):
    y1 =  quad(lambda x : c2Arg(x,l,p,R1,R2,m),
                      [-inf,inf]
                      )#,epsabs=1.49e-9, epsrel=1.49e-9)#, limit=500,limlst=500) 
    return float(y1/(-2*pi))




def c4Arg(ee,l,p,R1,R2,m):
    den = Lam0(1.0j*ee,R1,R2,l,m) + 1. - cos(p)
    return re(-cos(p)/den + (-3 * cos(p)**2 + 4*sin(p)**2)/den**2 + 12*sin(p)**2 *cos(p)/den**3 + (-6*sin(p)**4)/den**4)
                   
def get_c4_int(p,l,R1,R2,m):
    y1 =  quad(lambda x : c4Arg(x,l,p,R1,R2,m),
                      [0,inf])#,epsabs=1.49e-9, epsrel=1.49e-9)#, limit=500,limlst=500) 
    return float(y1/(-pi))



def c6Arg(ee,l,p,R1,R2,m):
    den  = Lam0(1.0j*ee,R1,R2,l,m) + 1. - cos(p)
    return re(np.sum(np.array([ cos(p)/den
                   , (15 * cos(p)**2 - 16*sin(p)**2)/den**2
                   , (30 * cos(p)**3 - 150*sin(p)**2 * cos(p))/den**3
                   , (120 * sin(p)**4 - 270 * sin(p)**2 * cos(p)**2)/den**4
                   , 360 * sin(p)**4 * cos(p) / den**5
                   , -120*sin(p)**6 / den**6
                    ])))

def get_c6_int(p,l,R1,R2,m):
    y1 =  quad(lambda x : c6Arg(x,l,p,R1,R2,m),
                      [0,inf])
    return float(y1/(-pi))


def c8Arg(ee,l,p,R1,R2,m):
    den  = Lam0(1.0j*ee,R1,R2,l,m) + 1. - cos(p)
    return re(np.sum(np.array([ -cos(p)/den
                   , (-63 * cos(p)**2 + 64*sin(p)**2)/den**2
                   , (-420 * cos(p)**3 + 1512*sin(p)**2 * cos(p))/den**3
                   , (-630 * cos(p)**4 - 2016*sin(p)**4 + 7560 * sin(p)**2 * cos(p)**2)/den**4
                   , (10080 * sin(p)**2 * cos(p)**3 - 15120 *sin(p)**4 * cos(p)) / den**5
                   , (-25200*sin(p)**4 * cos(p)**2 + 6720*sin(p)**6) / den**6
                   , 20160*sin(p)**6 * cos(p) / den**7
                   , -5040*sin(p)**8 / den**8   
                    ])))

def get_c8_int(p,l,R1,R2,m):
    y1 =  quad(lambda x : c8Arg(x,l,p,R1,R2,m),
                      [0,inf])
    return float(y1/(-pi))



#%% calculations
#%%% long junction parameters
D0      = 1    
R1s     = np.linspace(0.99999,0,501)
R2      = 0
ls      = np.linspace(1e-6,1,2)
e0      = 0.0





#%%% calculate long junction ground state
ps = np.linspace(-np.pi,np.pi,100)*0.99
c2 = np.zeros((len(ls),len(R1s)))
c4 = np.zeros((len(ls),len(R1s)))
c6 = np.zeros((len(ls),len(R1s)))
c8 = np.zeros((len(ls),len(R1s)))


for h in tqdm(range(len(R1s))):
    R1 = R1s[h]
    for k,l in enumerate(ls):
        c2[k,h] = get_c2_int(0,l,R1,R2,get_m(l,0)).real / factorial(2) 
        c4[k,h] = get_c4_int(0,l,R1,R2,get_m(l,0)).real / factorial(4)
        c6[k,h] = get_c6_int(0,l,R1,R2,get_m(l,0)).real / factorial(6)
        c8[k,h] = get_c8_int(0,l,R1,R2,get_m(l,0)).real / factorial(8)



#%% plot 
lw = 3

#%%% all coeffs vs tau

N = int(5)
plt.rcParams["axes.prop_cycle"] = plt.cycler("color", plt.cm.copper(np.linspace(0,1,N)))

cn = [c4,c6,c8]

c_rat_short = np.zeros((len(R1s),3))
c_rat_med = np.zeros((len(R1s),3))
for j  in range(3):
    c_rat_short[:,j] = cn[j][0,:]/c2[0,:]
    c_rat_med[:,j] = cn[j][1,:]/c2[1,:]


plt.close('coeffs vs transparency')
plt.figure('coeffs vs transparency',figsize=(6,6)); plt.clf()

plt.plot(1-R1s,np.abs(c_rat_short),'-')
plt.gca().set_prop_cycle(None)
plt.plot(1-R1s,np.abs(c_rat_med),'--')
plt.yscale('log')
plt.xlabel(r'$1-R_L$')
plt.xlim(0,1)
plt.ylabel(r'$|c_n|/c_2$')



plt.legend([r'$c_4/c_2$',r'$c_6/c_2$',r'$c_8/c_2$'])

plt.tight_layout()
plt.gca().set_facecolor('white')



#%% save
# plt.savefig('cnc2_length.png',dpi=300)

filename = 'cnc2_length.npz'
np.savez(filename,R1s=R1s,R2=R2,ls=ls,
          c_rat_short=c_rat_short, c_rat_med=c_rat_med
          )


==> Figures/cnc2_res_level.py <==
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 26 10:12:52 2020

@author: Valla
"""


import numpy as np
from numpy import cos, sin,  pi
from numpy.lib.scimath import sqrt 
from matplotlib import pyplot as plt
import matplotlib as mpl
from scipy.integrate import quad
from numba import njit
from tqdm import tqdm
from math import factorial

font = {'family' : 'serif',
        'weight' : 'normal',
        'size'   : 26}
mpl.rc('font', **font)


#%% Josephson resonant level functions

@njit()
def Lam0(ee,e0,GL,GR): # scattering amplitude
    return (2*(GL+GR)*ee**2 * (1 - ee**2)**(0.5) + (e0**2 + (GL+GR)**2 - ee**2)*(ee**2- 1 ))/(2*GL*GR)

@njit()
def c2Arg(ee,p,e0,GL,GR):
    return np.real(cos(p)/(Lam0(1.0j*ee,e0,GL,GR) + (1-np.cos(p)) ) - (sin(p)/(Lam0(1.0j*ee,e0,GL,GR) + (1 -cos(p)) ) )**2)

def get_c2_int(p,e0,GL,GR):
    y, abserr = quad(c2Arg,-np.inf,np.inf,args=(p,e0,GL,GR))
    return y/(-2*pi)

@njit()
def c4Arg(ee,p,e0,GL,GR):
    den = Lam0(1.0j*ee,e0,GL,GR) + (1. - cos(p))
    return np.real(-cos(p)/den + (-3 * cos(p)**2 + 4*sin(p)**2)/den**2 + 12*sin(p)**2 *cos(p)/den**3 + (-6*sin(p)**4)/den**4)
                   
def get_c4_int(p,e0,GL,GR):
    y, abserr = quad(c4Arg,-np.inf,np.inf,args=(p,e0,GL,GR))
    return y/(-2*pi)



@njit()
def c6Arg(ee,p,e0,GL,GR):
    den  = Lam0(1.0j*ee,e0,GL,GR) + 1. - cos(p)
    return np.real(np.sum(np.array([ cos(p)/den
                   , (15 * cos(p)**2 - 16*sin(p)**2)/den**2
                   , (30 * cos(p)**3 - 150*sin(p)**2 * cos(p))/den**3
                   , (120 * sin(p)**4 - 270 * sin(p)**2 * cos(p)**2)/den**4
                   , 360 * sin(p)**4 * cos(p) / den**5
                   , -120*sin(p)**6 / den**6
                    ])))

def get_c6_int(p,e0,GL,GR):
    y, abserr = quad(c6Arg,-np.inf,np.inf,args=(p,e0,GL,GR))
    return y/(-2*pi)

@njit()
def c8Arg(ee,p,e0,GL,GR):
    den  = Lam0(1.0j*ee,e0,GL,GR) + 1. - cos(p)
    return np.real(np.sum(np.array([ -cos(p)/den
                   , (-63 * cos(p)**2 + 64*sin(p)**2)/den**2
                   , (-420 * cos(p)**3 + 1512*sin(p)**2 * cos(p))/den**3
                   , (-630 * cos(p)**4 - 2016*sin(p)**4 + 7560 * sin(p)**2 * cos(p)**2)/den**4
                   , (10080 * sin(p)**2 * cos(p)**3 - 15120 *sin(p)**4 * cos(p)) / den**5
                   , (-25200*sin(p)**4 * cos(p)**2 + 6720*sin(p)**6) / den**6
                   , 20160*sin(p)**6 * cos(p) / den**7
                   , -5040*sin(p)**8 / den**8   
                    ])))

def get_c8_int(p,e0,GL,GR):
    y, abserr = quad(c8Arg,-np.inf,np.inf,args=(p,e0,GL,GR))
    return y/(-2*pi)


#%% model numbers

D0  = 1
dM  = 0.0


# parameter sweeps 
Gsums = np.logspace(0,3,2)
Taus  = np.linspace(0.01,0.99,501)


def getGL(Gsum,Tau):
    return Gsum /2 * (1 + sqrt(1-Tau)) 

def getGR(Gsum,Tau):
    return Gsum /2 * (1 - sqrt(1-Tau))




#%% fit polynomial
c2s = np.zeros((len(Gsums),len(Taus)))
c4s = np.zeros((len(Gsums),len(Taus)))
c6s = np.zeros((len(Gsums),len(Taus)))
c8s = np.zeros((len(Gsums),len(Taus)))


for j in tqdm(range(len(Gsums))):
    Gsumj = Gsums[j]
    for h,Tauj in enumerate(Taus):
        c2s[j,h] = get_c2_int(0,0,getGL(Gsumj,Tauj),getGR(Gsumj,Tauj))/ factorial(2)
        c4s[j,h] = get_c4_int(0,0,getGL(Gsumj,Tauj),getGR(Gsumj,Tauj))/ factorial(4)
        c6s[j,h] = get_c6_int(0,0,getGL(Gsumj,Tauj),getGR(Gsumj,Tauj))/ factorial(6)
        c8s[j,h] = get_c8_int(0,0,getGL(Gsumj,Tauj),getGR(Gsumj,Tauj))/ factorial(8)



#%% plots



#%%% all coeffs vs tau


N = 5
plt.rcParams["axes.prop_cycle"] = plt.cycler("color", plt.cm.copper(np.linspace(0,1,N)))

cn = [c4s,c6s,c8s]

c_rat_short = np.zeros((len(Taus),3))
c_rat_med = np.zeros((len(Taus),3))
for j  in range(3):
    c_rat_med[:,j] = cn[j][0,:]/c2s[0,:]
    c_rat_short[:,j] = cn[j][1,:]/c2s[1,:]


plt.close('coeffs vs coupling')
plt.figure('coeffs vs coupling',figsize=(6,6)); plt.clf()

plt.plot(Taus,np.abs(c_rat_short),'-')
plt.gca().set_prop_cycle(None)
plt.plot(Taus,np.abs(c_rat_med),'--')
plt.yscale('log')

plt.xlabel(r'$\tau_\mathrm{eff}$')
plt.xlim(0,1)
plt.ylabel(r'$c_n/c_2$')



plt.legend([r'$c_4/c_2$',r'$c_6/c_2$',r'$c_8/c_2$'])

plt.tight_layout()
plt.gca().set_facecolor('white')

#%% save
# plt.savefig('cnc2_reslev.png',dpi=300)

filename = 'cnc2_reslev.npz'
np.savez(filename,Gsums=Gsums,Taus=Taus,
          c2s=c2s,c_rat_short=c_rat_short, c_rat_med=c_rat_med
          )


==> Figures/length_dep_CPR.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue Sep 24 13:54:07 2024

@author: valla
"""


import numpy as np
import matplotlib as mpl
from matplotlib import pyplot as plt
from mpmath import inf, cos, sin, log, pi, re, quad
from mpmath import quad as mpquad
from tqdm import tqdm
#%%

font = {'family' : 'serif',
        'weight' : 'normal',
        'size'   : 32}
mpl.rc('font', **font)

mpl.rcParams['text.usetex'] = True



#%% Josephson resonant level functions

def Lam0_res(ee,e0,GL,GR): # scattering amplitude
    return (2*(GL+GR)*ee**2 * (1 - ee**2)**(0.5) + (e0**2 + (GL+GR)**2 - ee**2)*(ee**2- 1 ))/(2*GL*GR)

def c1arg_res(ee,p,e0,GL,GR):
    return re(sin(p)/(Lam0_res(1.0j*ee,e0,GL,GR) + (1-np.cos(p)) ) )

def get_c1_res_int(p,e0,GL,GR):
    y1 = mpquad(lambda x : c1arg_res(x,p,e0,GL,GR),[-inf,inf])
    return float(y1/(-2*pi) )

#%% finite length funtions
#%%% scattering matrix helper funcitons

def Lam0(ee,R1,R2,l,m): # scattering amplitude for single channel
    part1 = 0.0j + 0.5*(1.0+R1*R2)* ( cos(2.0*l*ee)*(2.0*ee**2.0 - 1.0))
    part2 = 0.0j - 1.0j*(1-R1*R2)*sin(2.0*l*ee)*ee* (ee**2.0 - 1.0 + 0.0j)**(0.5)
    part3 = 0.0j - 0.5*(R1+R2)*( cos(2.0*l*ee))
    part4 = 0.0j + 2.0*(R1*R2 + 0.0j)**(0.5) *cos(m)*(ee**2.0 - 1.0)
    part5 = 1/2 * (1-R1)*(1-R2)
    return (part1 + part2 + part3 + part4  - part5) / part5



def get_m_mod(l,e0,D0=1):
    return pi + 2*l*e0/D0

#%%% total ground state and c2 functions
def c1arg(ee,l,p,R1,R2,m):
    return re(sin(p)/(Lam0(1.0j*ee,R1,R2,l,m) + (1 - cos(p)) ) )

def get_c1_int(p,l,R1,R2,m):
    y1 =  mpquad(lambda x : c1arg(x,l,p,R1,R2,m),[-inf,inf])
    return float(y1/(-2*pi) )

#%% calculations

x = np.linspace(-1.5,1.5,401)*np.pi * 0.999
l = np.array([0,(6-5)/5,(6-4)/4,1])

Gs = np.array([1e8,5/(6-5),4/(6-4),1])/2

cpr = np.zeros((len(x),len(l)))

cpr_res = np.zeros((len(x),len(l)))

for j in tqdm(range(len(x))):
    for h in range(len(l)):
        cpr[j,h] = get_c1_int(x[j],l[h],0,0,get_m_mod(l[h],0))
        cpr_res[j,h] = get_c1_res_int(x[j],0,Gs[h],Gs[h])
        
        
        

#%%plot 

plt.close('test')
plt.figure('test',figsize=(16,8))

plt.subplot(1,2,1)
plt.plot(x/pi,cpr_res,'-',linewidth=3)
plt.xlabel(r'phase / $\pi$')
plt.ylabel(r'current / $\Delta$')
plt.xlim(-1.5,1.5)
# plt.legend([r'$\Delta/\Gamma_\Sigma=0$',r'$\Delta/\Gamma_\Sigma=0.1$',r'$\Delta/\Gamma_\Sigma=1$'])

plt.subplot(1,2,2)
plt.plot(x/pi,cpr,'-',linewidth=3)
plt.xlabel(r'phase / $\pi$')
plt.ylabel(r'current / $\Delta$')
plt.xlim(-1.5,1.5)
# plt.legend([r'$l=0$',r'$l=0.1$',r'$l=1$'])
plt.tight_layout()


#%%save data
# np.savez('CPRs.npz',
#          x=x,l=l,
#          cpr=cpr,cpr_res=cpr_res)


==> Figures/res_level_singularity.py <==
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 26 10:12:52 2020

@author: Valla
"""


import numpy as np
from matplotlib import pyplot as plt
import matplotlib as mpl
from scipy.optimize import minimize_scalar, curve_fit
from tqdm import tqdm
from math import factorial 
from mpmath import quad, inf, cos, sin, log, pi, re, findroot
import mpmath as mp
mp.dps = 18

font = {'family' : 'serif',
        'weight' : 'normal',
        'size'   : 22}
mpl.rc('font', **font)

mpl.rcParams['text.usetex'] = True



#%% Josephson resonant level functions


def Lam0(ee,e0,GL,GR): # scattering amplitude
    return (-2*(GL+GR)*ee**2 * (1 + ee**2)**(0.5) - (e0**2 + (GL+GR)**2 + ee**2)*(ee**2 + 1 ))/(2*GL*GR)


def Lam0_Tau1(ee,Gsum): # scattering amplitude
    return -4*ee**2 / Gsum* (1 + ee**2)**(0.5)  - 2*(1 + (ee/Gsum)**2)*(ee**2 + 1 )




def c1Arg(ee,p,Gsum):
    return re(sin(p)/(Lam0_Tau1(ee,Gsum) + (1- cos(p)) ))

def get_c1_int(p,Gsum):
    y = quad(lambda x : c1Arg(x,p,Gsum),[-inf,inf], tol = 1e-16,maxdegree = 10)
    return float(y/(-2*pi))


def c2Arg(ee,p,e0,GL,GR):
    return re(cos(p)/(Lam0(ee,e0,GL,GR) + (1- cos(p)) ) - (sin(p)/(Lam0(ee,e0,GL,GR) + (1 -cos(p)) ) )**2)

def get_c2_int(p,e0,GL,GR):
    y = quad(lambda x : c2Arg(x,p,e0,GL,GR),[-inf,inf],maxdegree = 10)
    return float(y/(-2*pi))

def c4Arg(ee,p,e0,GL,GR):
    den = Lam0(ee,e0,GL,GR) + (1. - cos(p))
    return re(-cos(p)/den + (-3 * cos(p)**2 + 4*sin(p)**2)/den**2 + 12*sin(p)**2 *cos(p)/den**3 + (-6*sin(p)**4)/den**4)
                   
def get_c4_int(p,e0,GL,GR):
    y = quad(lambda x : c4Arg(x,p,e0,GL,GR),[-inf,inf],maxdegree = 10)
    return float(y/(-2*pi))


#%% model numbers

eps0  = 0.0
Tau = 1

def getGL(Gsum,Tau):
    return Gsum /2 * (1 + (1-Tau)**0.5) 

def getGR(Gsum,Tau):
    return Gsum /2 * (1 - (1-Tau)**0.5)


#%% calculation singularity
Gsums_sing_Ic = np.logspace(2,8,11)
Gsums_sing    = np.logspace(4,9,51)

Ics = np.zeros(len(Gsums_sing_Ic))
c2s = np.zeros(len(Gsums_sing))
c4s = np.zeros(len(Gsums_sing))

#%%% critical current
def inverseIc(p,Gsum):
    return 1./get_c1_int(p,Gsum)

for j in tqdm(range(len(Gsums_sing_Ic))):
    Gsumj = Gsums_sing_Ic[j]
    
    # maximize Is
    res = minimize_scalar(inverseIc,
                          bounds=(0.25*np.pi,(1-1e-16)*np.pi),
                          args=(Gsumj),
                          tol = 1e-16)
    Ics[j] = 1./res.fun
    
#%%% curvatures at 0
for j in tqdm(range(len(Gsums_sing))):
    Gsumj = Gsums_sing[j]
    c2s[j] = get_c2_int(0,0,getGL(Gsumj,Tau),getGR(Gsumj,Tau)) / 2
    c4s[j] = get_c4_int(0,0,getGL(Gsumj,Tau),getGR(Gsumj,Tau)) / 24

#%% singularity analysis

Icshort = 0.5
c2short = 0.125
c4short = -c2short/48

def model_c2_v2(L,b):
    return  np.log(b/L) / np.pi / 2

def model_c4_v2(L,b):
    return  np.log(b/L) / np.pi / 2 / 12

popt2,pcov2 = curve_fit(model_c2_v2, 1/Gsums_sing, -(c2s-c2short)*Gsums_sing)
print(popt2)
popt4,pcov4 = curve_fit(model_c4_v2, 1/Gsums_sing, (c4s-c4short)*Gsums_sing)
print(popt4)


#%% plots
c2fit_color = 'red'
c4fit_color = 'yellow'
ms  = 10
lw  = 2

plt.close('all')



plt.figure('singularity c2',figsize=(10,8)); plt.clf()


plt.plot(1/Gsums_sing,np.abs((1 - c2s/c2short)*Gsums_sing),'ko',markersize=ms)
plt.plot(1/Gsums_sing,np.abs((1 - c4s/c4short)*Gsums_sing),'o',color='grey',markersize=ms)

plt.plot(1/Gsums_sing,model_c2_v2(1/Gsums_sing,*popt2)/c2short,'-',color=c2fit_color,linewidth = lw)
plt.plot(1/Gsums_sing,model_c4_v2(1/Gsums_sing,*popt4)/(-c4short),'-',color=c4fit_color,linewidth = lw)

plt.legend([r'$c_2$',r'$c_4$'],frameon=False)


plt.xlabel(r'$\Delta/\Gamma_\Sigma$')
plt.ylabel(r'$|(1 - c_n/c_{n,short})/(\Delta/\Gamma_\Sigma) |$')


plt.xscale('log')
plt.xlim(0.5e-9,2e-4)

plt.tight_layout()
plt.gca().set_facecolor('white')




plt.figure('non-singularity in Ic',figsize=(8,6)); plt.clf()

plt.subplot(1,2,1)
plt.plot(1/Gsums_sing_Ic,np.abs(1 - Ics/Icshort),'ko')


plt.xlabel(r'$\Delta/\Gamma_\Sigma$')
plt.ylabel(r'$1 - I_c/I{c,short}$')

plt.xscale('log')
plt.yscale('log')
plt.xlim(0.5e-9,2e-2)

plt.subplot(1,2,2)
plt.plot(1/Gsums_sing_Ic,np.abs((1 - Ics/Icshort)*Gsums_sing_Ic),'ko')


plt.xlabel(r'$\Delta/\Gamma_\Sigma$')
plt.ylabel(r'$|(1 - I_c/I{c,short})/(\Delta/\Gamma_\Sigma)|$')

plt.xscale('log')
plt.xlim(0.5e-9,2e-2)

plt.tight_layout()
plt.gca().set_facecolor('white')







==> Figures/singularity.py <==
# -*- coding: utf-8 -*-
"""
Created on Thu Sep 20 13:42:18 2018

@author: valla
"""
import numpy as np
import matplotlib as mpl
from matplotlib import pyplot as plt
from mpmath import quad, quadsubdiv, inf, cos, sin, log, pi
import mpmath as mp
from tqdm import tqdm
from scipy.optimize import curve_fit

#%% some useful early definitions

font = {'family' : 'serif',
        'weight' : 'normal',
        'size'   : 32}
mpl.rc('font', **font)

mpl.rcParams['text.usetex'] = True

mp.dps = 24

#%% finite length fucntions
#%%% scattering matrix helper funcitons


def Lambda_long(ee,p,R1,R2,l,m): # scattering amplitude for single level, arguments: epsilon, gamma, deltamu, phase
    part1 = 0.0j + 0.5*(1.0+R1*R2)* ( -1.0*cos(p) + cos(2.0*l*ee)*(2.0*ee**2.0 - 1.0))
    part2 = 0.0j - 1.0j*(1-R1*R2)*sin(2.0*l*ee)*ee* (ee**2.0 - 1.0 + 0.0j)**(0.5)
    part3 = 0.0j + 0.5*(R1+R2)*(cos(p) - cos(2.0*l*ee))
    part4 = 0.0j + 2.0*(R1*R2 + 0.0j)**(0.5) *cos(2.0*l*m)*(ee**2.0 - 1.0)
    parts = part1 + part2 + part3 + part4
    return parts


def Lambda_long_res(ee,l): # scattering amplitude for single level at zero phase and on resonance
    # part1 = 0.0j + 0.5* ( -1.0 + cos(2.0*l*ee)*(2.0*ee**2.0 - 1.0))
    # part2 = 0.0j - 1.0j*sin(2.0*l*ee)*ee* (ee**2.0 - 1.0 + 0.0j)**(0.5)
    return 0.5* ( -1.0 + 0.0j + cos(2.0*l*ee)*(2.0*ee**2.0 - 1.0)) - 1.0j*sin(2.0*l*ee)*ee* (ee**2.0 - 1.0 + 0.0j)**(0.5)

#%%% total ground state functions

def get_m(l,e0):
    return pi/2/l + e0/D0


def newArg(ee,l,p):
    return (log( 1.0 + 0.0j + (1.0-cos(p) + 0.0j)/Lambda_long_res(1.0j*ee,l) ) /(-2.0*pi)).real

def get_new_int(l,p):
    y =  quad(lambda x: newArg(x, l,p),[0,1,inf], method='tanh-sinh'
     ,maxdegree=10
    )
    return y

#%%%  cn integral arguments

def c2Arg(ee,l,p):
    return (cos(p)/(Lambda_long_res(1.0j*ee,l)*2 + (1.0 +0.0j -cos(p)) ) - (sin(p)/(Lambda_long_res(1.0j*ee,l)*2 + (1.0 +0.0j -cos(p)) ) )**2).real

def get_c2_int(p,l):
    y =  quad(lambda x: c2Arg(x, l,p)/(-pi),[0,inf]
              , method='tanh-sinh'
             ,maxdegree=10
            ) 
    return float(y)


def c3Arg(ee,l,p):
    return (-sin(p)/(Lambda_long_res(1.0j*ee,l)*2 + (1.0 +0.0j -cos(p)) ) - (3*cos(p)*sin(p))/((Lambda_long_res(1.0j*ee,l)*2 + (1.0 +0.0j -cos(p)) ) )**2 + (2*sin(p))/((Lambda_long_res(1.0j*ee,l)*2 + (1.0 +0.0j -cos(p)) ) )**3).real

def get_c3_int(p,l):
    y =  quad(lambda x: c3Arg(x, l,p)/(-pi),[0,inf], method='tanh-sinh'
     ,maxdegree=10
    ) 
    return float(y)



def c4Arg(ee,l,p):
    return (-cos(p)/(Lambda_long_res(1.0j*ee,l)*2 ) + (4*sin(p)**2 - 3 * cos(p)**2)/((Lambda_long_res(1.0j*ee,l)*2  )**2) + (12*sin(p)**2 *cos(p))/((Lambda_long_res(1.0j*ee,l)*2  )**3) + (-6*sin(p)**4)/((Lambda_long_res(1.0j*ee,l)*2  )**4)).real

def get_c4_int(p,l):
    y =  quad(lambda x: c4Arg(x, l,p)/(-pi)
                    ,[0,inf]
                  , method='tanh-sinh'
                  ,maxdegree=10
                ) 
    return float(y)

#%% calculations
#%%% long junction parameters
D0      = 1    
R1      = 0
R2      = 0
e0      = 0.0


Ic_l0 = 0.5
c2_l0 = 1/8
c4_l0 = -1/16/(4*3*2) 



#%% calculate 1

ls_log      = np.logspace(-12,-4,101)
c2_log = np.zeros((len(ls_log)))
c4_log = np.zeros((len(ls_log)))
for j in tqdm(range(len(ls_log))):
    l = ls_log[j]
    c2_log[j] = get_c2_int(0,l)/2
    c4_log[j] = get_c4_int(0,l)/24
    
#%% calculate 2

ls      = np.logspace(-1,3,201)
c2 = np.zeros((len(ls)))
c4 = np.zeros((len(ls)))
for j in tqdm(range(len(ls))):
    l = ls[j]
    c2[j] = get_c2_int(0,l)/2
    c4[j] = get_c4_int(0,l)/24
    
    
#%% fit singularity

def model_c2_v2(L,b):
    return  np.log(b/L) / 2/np.pi

def model_c4_v2(L,b):
    return  np.log(b/L) / 2/np.pi/12

popt2,pcov2 = curve_fit(model_c2_v2, ls_log, -(c2_log-c2_l0)/ls_log)
print(popt2)
popt4,pcov4 = curve_fit(model_c4_v2, ls_log, (c4_log-c4_l0)/ls_log)
print(popt4)

#%% fit long limit
lcut = 100
lfit = ls[ls>lcut]

p2 = np.polyfit(np.log10(lfit),np.log10(c2[ls>lcut]/c2_l0),1)
p4 = np.polyfit(np.log10(lfit),np.log10(c4[ls>lcut]/c4_l0),1)



#%% plots
ms  = 10
lw  = 2
c2fit_color = 'red'
c4fit_color = 'yellow'

plt.close('test 2')
plt.figure('test 2',figsize=(14,8))
plt.subplot(1,2,2)
plt.plot(ls,c2/c2_l0,'ko',label=r'$c_2 $',markersize=ms)
plt.plot(ls,c4/c4_l0,'o',label=r'$c_4 $',color='tab:grey',markersize=ms)
plt.plot(ls,c4/c2/(c4_l0/c2_l0),'bo',label=r'$c_4/c_2 $',markersize=ms)

plt.plot(lfit,10**np.polyval(p2,np.log10(lfit)),'-',color=c2fit_color,linewidth = lw)
plt.plot(lfit,10**np.polyval(p4,np.log10(lfit)),'-',color=c4fit_color,linewidth = lw)

plt.yscale('log')
plt.xscale('log')



plt.xlabel(r'$l$')
plt.ylabel(r'$c_n(l)/c_{n,\mathrm{short}}$')
plt.ylim(0,1.1)
plt.xticks([0.1,1,10,100,1e3])
plt.yticks([1e-12,1e-10,1e-8,1e-6,1e-4,1e-2,1e0])

plt.text(7e1,3e-2,r'$c_2 \propto l^{-1}$')
plt.text(1e1,1e-11,r'$c_4 \propto l^{-4}$',color='tab:grey')
plt.text(7e1,2e-5,r'$\frac{c_4}{c_2} \propto l^{-3}$',color='blue')


plt.annotate(
        '(b)',
        xy=(-0.38, 1.05), xycoords='axes fraction',
        xytext=(+0.5, -0.5), textcoords='offset fontsize',
        fontsize='medium', verticalalignment='top',
        bbox=dict(facecolor='1.0', edgecolor='none', pad=3.0))




plt.subplot(1,2,1)
plt.plot(ls_log,-(c2_log-c2_l0)/ls_log/c2_l0,'ko',label=r'$c_2$',markersize=ms)
plt.plot(ls_log,-(c4_log-c4_l0)/ls_log/c4_l0,'o',label=r'$c_4$',color='tab:grey',markersize=ms)

plt.plot(ls_log,model_c2_v2(ls_log,*popt2)/c2_l0,'-',color=c2fit_color,linewidth = lw)
plt.plot(ls_log,-model_c4_v2(ls_log,*popt4)/c4_l0,'-',color=c4fit_color,linewidth = lw)

plt.xlabel(r'$l$')
plt.annotate(
        '(a)',
        xy=(-0.3, 1.05), xycoords='axes fraction',
        xytext=(+0.5, -0.5), textcoords='offset fontsize',
        fontsize='medium', verticalalignment='top',
        bbox=dict(facecolor='1.0', edgecolor='none', pad=3.0))




plt.ylabel(r'$(1 - c_n(l)/c_{n,\mathrm{short}})/l$')

plt.ylim(0,)

plt.xscale('log')
plt.legend(frameon=False)

plt.tight_layout()
plt.gca().set_facecolor('white')



#%% save
plt.savefig('singularity_length.png',dpi=300)

filename = 'singularity_length.npz'
np.savez(filename
          ,ls=ls,c2=c2, c4=c4
          ,ls_log=ls_log,c2_log=c2_log, c4_log=c4_log
          )

